Detecting spacelike vacuum entanglement at all distances and promoting negativity to a necessary and sufficient entanglement measure in many-body regimes

Though known to be present, the accessibility of spacelike vacuum entanglement capable of being a fundamental resource for quantum information processing has remained in question at distances beyond the scale of vacuum fluctuations in massive fields. For a broad subclass of physical many-body mixed Gaussian states, including the free scalar field vacuum, the logarithmic negativity is here shown to be a necessary and sufficient measure of entanglement and to be entirely accessible by pairs of single-mode detectors in the continuum. By deriving exact and optimal detection profiles, entanglement resources in the massive field are demonstrated to be available at all distances.

==> anc/figure3avalues.txt <==
d	Nmin(md=10^{-10})	Nmin(md=40^{-1})	Nmin(md=10^{-1})	Nmin(md=1)	Nmin(md=10)	Nmin(md=20)
1	0.4439773798328968887257763502963791621829752140519942045699413892169760449575121446294925018621375956	0.4433841597139276190515631472032934725691246385325700138101894702543016486294653198090010223279927368	0.4370542197385488440276048906554340769270253082067827476278118339042631822186127484635559644642076856	0.2458363456871832975687146696283410923610796408431303449622395072070077911898755366989197481106172927	0.007055348474700292474084226397306404025708619078283330237287876132949138849486104483566876300763212746	0.001793291522489008433813548511575990137652173992664730969060522777932597146572219240353764543586304291
2	0.1073311778281129556196027539061134270845548363897907140714250087333917412214304140529788242124954499	0.1071861331581785738490920256323258667443281881962528995381443357494483449209295298881938346170694083	0.1056629556693972667655873027363990036762681792080706177790639868192472622731485019533370643488051442	0.0590043077910714783975053761602494143402513638395313185254018133438568153429271937729749805955420722	0.0002479606884726075696286759591055052457452828338690688104680423120532578428254913310412553914874318235	0.00001733628202721040082827186875345637429086792183490356764736042244218149261562014353708484139805438471
3	0.0001645141177371319578564444985011120111956490853460553432212697716828683692858083734495401979607967926	0.0001616306504067062268315335291362324216748914814023192214444555693812510986067912796569113623781854678	0.0001356180021264288919858130523278810613428182053260961055036840094402784912790729837509096016234009692	0.00005915567864021172737427247280814736023058247411591899962197125175593824914675166180009242096038150537	2.567258911775621062842350357160068225710677918389693825935779435080747233559127231233192478852361897e-9	1.266128474694465654707321628839662234586725487544094684152638080306675820756793003589906336742905151e-12
4	0.00001238460901122314125739051393803760133624489167565894061457297732265220272058860875156229061005438299	0.00001138256246497178220630106202201256731094985892697013598774395209701373404119830063329648635830763104	3.534039042762871530832114022340335769931320998135231803836046732322691693141735681624014852818483972e-6	0.0000418409351825744600539388719386030484792013323215254908540551142088352372517729522243228538450341454	2.739681549629728596520521435597160225306000592543613791804775187048926704130799286781555271046437501e-9	3.49026601820123061592458807279222377324735839042125335440959204268047217770169265870773828133646679e-11
5	1.051904107876338695362567527540316579886214140249617270557632985410864997256328668079308432212702313e-7	9.288894744732132885159477927942125291897746044624331579678339857027538343638478210063601415351840466e-8	4.290201908904724656773592587378506505680645771346348196921227201881705953841094494849086207390440077e-10	4.90911201263638290195131413201742107162321843728121865200997211402825541767688728828161359310536659e-8	2.178963050740790157152306630575850624203083506169900212987478920555757695375730898375540729566272769e-13	8.496622737604202649049668852292111975289783957180898561101176194553747589540955836308773138778462388e-18
6	1.737216595738636950558788084079549760012753130077635672264070858856661515254438280754442579172392491e-8	1.356906480457902079702067399451251862065703425252731874697584210030519278334461591329384992022755942e-8	1.170458241938500692510579283234587523743295550751099050497687151134361579651011048749608887326093461e-8	4.087895256135106486709967353059485960300570375376904802950059666330655294207395671754567323170440641e-8	6.167217724722558955908391214392673631620040318725012723452825136683220599657286919748490125932564849e-13	4.68783878778284785589997523829721700073850326108970967541587251374313858735662097444042831750970775e-18
7	6.608224889633087370365837008485319669046426363368246384194064340695279919319803246561319811486060516e-11	3.569138070430504518875289672182230976410485086875620441240001996039604569148382672139147089714798106e-11	8.982679546702240233931309380405682101391531261977251125522897781999404814276147133588036832284850293e-11	9.340085257837173619025298616327410392800284052244147460002997944301058153038529694194669275002374356e-12	4.195489448447768880591663390202336368536211333160527363823095988188602331317749536164546687576198887e-17	6.782009479328554663614682520357623537204234600706756925305281361708911795968755579478770063736917689e-23
8	1.618447521623909481867099250736403882457208672926350829858491446757572942570749926443396678885970075e-12	1.014674319162505673845721336409739485995976723332491695019028951489794610303873992241547459868801792e-11	1.069721171956442401752741250711779929122114593799287902002977351239851584205196445652106690807830381e-11	8.186338217062274683465063313089897168088895229291107806976792480841534940262981926252056836926909398e-12	2.645528986790782904467305647998902680079404039202779255384232122127642886368869540933159347654209151e-16	8.336850115527828291984823871209146352737425178141626163403592499334790973079605620451111113888924349e-21
9	3.801655968980094211945183579983792515050664208548706870286327908234139644580636913244494737623092373e-14	4.912590821108596917102547932644662307709577314978471477728456386173495312133641503499819548096314795e-14	2.088974842965639383769532246540570797650042115587620324908030380108313768012780471815108994201853919e-14	2.960488837889143553672883773152540274864440693328106526457536406381935813363077671698579877494511283e-14	1.559258277815530775110027982016679536663148695955354948628043114167198418542305888042782879764936965e-19	1.591451411216028800942163442619063116758881901261919763420839550131790864589089620661684676779898576e-26
10	4.350897236924451300818955003559086250713835686912788945978529407951387198741652822134388287256291897e-15	3.990499690197395266281776950085465333502254287746144890835894528560015451525994824447832434946620019e-15	1.392505453440852619096633324198406791746266930302037690364026158539413734790546270467395345111167333e-14	1.437883020242006808842269273106021383700454977993971156255387747776384772153581434078470541715627333e-14	4.642787189714317506191242017211484608458358111591153995757842647925234858354211409947647616535948681e-20	2.940202491772063425902246290879158459621001554209499583019740635529380838671390854479655869712273162e-24
11	1.712182689480580778254527140447957310832746086661561297691593423480937101667194455717544551969215882e-17	3.251625441124394091133734482881537317062994886771307657127060155526723145128790241251612263865334724e-17	3.022557244676198306530741895415158019015813412553958886082558821422485111853695025861326556997165667e-17	2.9609516384485120997540034867766277867679524663732969105651455500749117759396152442304807737035036e-17	2.979362595284331866476193205290999158579687581475328075197581999793359934743469277106441429851073942e-24	6.144244487204385011663616622941619764777100821635338285555454922058626324876721355751056070031655219e-29
12	5.54714018053313274067226367270607291320391807507674232614607096236498150066071847429062744680682488e-18	5.427995379656701030783995614491729434676167433831287469369338982386266998231513775033792429275202062e-18	1.100437391105365327156650566597419090376237805571220299286229116282389561863457471135090957366155797e-18	9.283627603175554835781295141104119307103973327645934303897632259550501418275638414406061240880441759e-18	5.119813706628996186387820570849712189914825713936360338551272924203699306058754205707712553609148017e-22	4.491933735516918663738901804216582377603604302304815289744927780861607244388139409500585235326593171e-28
13	1.372157953184162333643469044117600050922582631216460970210720002299843464821893985087637625547623071e-21	4.160128199267956898944910389939097136120625528221072570696324311358310664480696915681852403577218424e-20	1.181539802697037515093209849517580785473726966636222924298715280588223554134935383298595874936592499e-20	7.777056832300897067849640108560046550547020162452043690196886711064116530127656912609245797637442836e-21	7.100341333977666795128799492717828530363495916805254075956278812748071596839863490168188564917309616e-27	2.967281649037165261138123984772679137104996103230056340238185089068584249451074976647125575013252112e-32
14	5.809809329294958878698831530571880019278454935569985330455762954166435101041827431818935478691672144e-21	1.999648957839482314755142177007066128898641645558024654661171567780827367142574451325138663914580558e-21	6.078744939200255546733174797785207607433066965015514740831990990640813126977014784133542175156730403e-21	1.26143553747039620676987875345273640680538134899164371937426173739252122149241086063423975891659436e-20	9.501168349199149333282612277309243613455186515393472400426965807994469805877935176084628220277245187e-25	3.416596970124294242207893221516805902507285613286204588226469642520114882631013559754559625899075551e-31
15	2.442909787044073400270906818641558634639717810338508488573689804448118329145538533353223164482623382e-23	2.149816533569914644545839847892133230124449768576015284900370484056781647562877889095581767071441141e-23	6.07896842946662001572257826354308616801563041583426601136563120975417150586303924764594979887798977e-24	3.11611423549812647895593896361911789535672991892960865598571468076505298297860424531343713789820968e-23	1.224261034742263308223843554292253824598882369998805307122129927897972633080292070450160077151059493e-28	5.100997706127042710574610011532922191657378215587003195967628390526628173120061251514489725408921905e-35
16	1.042085289329447469040302537099637003087956420186235217299717234503322348224155202081571920616724138e-25	1.484091662323180376103425204879698970298179108810631100221661841234929527166686960519660010436906651e-24	2.512897385605372599257195690261762761602348524309536696672553481748794802085969458164600737235178384e-24	3.067369811773250108105785913024737968780865852192610188023254438232644255872306730992589996960379119e-24	7.340385751284694159289295366946084749838267961805485636465309439336117995131987294650108553906339728e-28	1.000849368819163047387435953640485399741769236945561861889341188959364218538872337151698422490216792e-35
17	8.818265580203486368168348813064735899636042919519643210450778560196521844804459959114971605455663886e-27	1.357986227208923689859257891539715263514035203532057618657816036576366816634817565047400008787898718e-26	3.299529675255372818801420817090798900931971837261397300990004493434248544647790468590997351269360249e-26	2.256377302046483809254882984063178978725733421153793922112312077360911393521263303109247171557672586e-26	1.924439271517181716447403138550308372222075431055170305771776508584194872096406506602185308561732628e-32	2.504902036566440142170108306124020836727154330566796369543854629751259177409252336798238868892793553e-38
18	5.094650421056516758557449209233205377467191625998297982960222132029518278832620698228768205466731988e-28	1.873546691875099771681414502861989616716167164564205834813532853733307164752493254632785190182420453e-27	5.284057550735317551917691077610431098137523527265466624026399860323231330281147850811283651230233969e-27	7.967563295148453696829723662810890981346237106725830443175455135536688718130366916173779148614400261e-27	1.334576706626589126474070053452306760942576474255585179753104462396508346361022176331240475780216413e-31	6.094113603310181485308896480890594041025848620576829644594485214308094200719316942444394357324654107e-40
19	2.087471461077617202402405380386388436731530644607003377090545101502266606777162301149119117762573359e-29	9.584365859993536821808210141104134847289099308059901431705363011227760179964872300371163397521395394e-30	9.57038309187751325466975709290718628364351994729371633838400671173912669543081008244314197978132187e-30	1.53107152872424196094582535786836157384374872156061874934597073915614098945524765638088895654624177e-29	1.813145804162385765751390393462048507670629799967435126579454227280693965667236406330331142127984609e-35	3.197778929463352793900344896065735434262712977869762218804438823066831674465726213062443735856434622e-41
20	6.130861853239741272066719429455097669401107271001619343886338885128141247661366267377825208719467859e-31	2.256666167495335184876884902653702196852925565850872581372457648382730785636585130016228398223493923e-30	4.619847992668210249612981854076141850224989447240622137340072401105922864778811674538625987125461049e-30	1.932830441127771700916217015597115161133121098873090588291869225722577657501286915272100570891935386e-30	2.58829030362360027037146340593526830701920512769682388397542035795198584184409877657818954349004162e-34	3.736087371894082426983305668830742229849569380924095487922743835315982312736833923548965754853399349e-41
21	7.732962044909247232614122903072002685190376293566315507550579639714673244056275338549682485650521954e-33	5.352589042730845358751900253815466614585481411371634394303383958973833227308971809713661905697173541e-33	2.350346700194699473788260083657370284107462114398332544803080837124262660955812626418096707040629867e-33	7.243679267399406858800538158090179708600478848403598752213822458946376546308199398630940015672440997e-33	8.67163395281364169813638917338731394061961984690091114773802808922523880018097959827850140539219239e-38	9.996817055659963381909476034246636627416053462509081598945345998874355920889995152358358218355344016e-45
22	5.376855383620474667833604771495871883991729484931552634873709022149293217468378629614949382480160719e-34	2.178358079287797447237397344469691828412035520400354493244620487936797330856916676537477526801774922e-33	8.996797272769759548617126140009107090258407038658200156988274357922647661967193273534043719877276242e-34	3.499917721904534278416796716558185366232292839591648426399553484469588732867504220030353353973528685e-33	8.343541111861372902692373201189999684619510252065697326747909567420602424671662997998216852392569019e-38	2.564005707691515210132682188955796799751413975595754589944086610805867525833203175035448495160491256e-45
23	1.421975903035444907550177290077122394511929159198346114980730688385479550219297109853475381162212926e-35	1.656928130945121869280457943214186855478301074684131830845014250978356548943382311694160810700152731e-35	6.583759296410189271323184573906965617444019070168663862838045502246588568188244095150728389275158867e-37	1.48582848933971588228041456330891345376380639698619233563805151074969607570124462774801706166408595e-35	9.790969299258324825639419515713438980921986228139648257223742923664612635566321893526041639971036756e-41	8.039249131200351817346474578853821485524239543767614212175320965480432802065912962884635542227620147e-48
24	3.657994876217454123098709658314346612057307943583629178844189560347963628776520643796467811730669476e-37	1.475489325112817971579205103483861074286934051534830159862052226346262720895533614744482809936674306e-36	2.549489768571641501110488397523641548534686766708657320228275104887770008748511091585291947055025995e-36	3.305806081602416400326480435388437838003901574310413136291143562206125239029317427964416129631373387e-36	2.858317983734694630493086673070057476006440393773653032745024558255633542188191214266500767758607344e-40	6.685867759110168434586059967351377487380333655639056492510271147049534056425260659755174098352025687e-48
25	3.971550804725220334461821715596830333279825068892441393291974386271082303014973570522178880552106366e-39	4.614525262322004325065482949316399860276445666266935777737536571833051997378207921945774462553091141e-39	1.762946805924890790738131916272434207797546951291593083717948598038738446290247801358046811194511995e-38	9.583014984734926634673209092249018333553766102733411817167606252006975116103355556143050633224205905e-40	5.388679829229427183984671257330719686122748180780153486544526975404316696091392392151455800957693602e-44	1.8156114159225823929208763006661619470118896123722116152909391499975931239897343687304925269522484e-50
26	1.516416445502914895901908569051412825548028992044025851042689124792783782546693421508845218427756211e-40	2.156147486234405880806738683513964020246564985171711439342385257801330952296337069369037223906462003e-40	2.374102571949965079240340636487198232592163443510651118957224988065688450119457975794401008362735154e-40	1.596230331913487523053001531034894739603389897694058619334302680932551721280360837563910883069101916e-39	1.353809334148942169653068956866619256986687551715759980197136869155331138721311996705662836031803971e-43	8.375340688302564326045570329201069904155950746887920765337976945589628472431792592786167304613984181e-50
27	7.639917047977372433221211030829486503088792362354610420643541686270052920514707238529953620466933033e-42	3.093911309582425836387650778784831385087537579227503100325322608472221439183248444020492268308965875e-42	1.063305123139767350199625498607197482477927597049538559152011387414995936909280419283779245257290921e-41	1.164197841785888605706317139974916929936851540483743815275921959276690902499923330082691764459061985e-41	6.841721380167002825252592221227053825581519395229107034342340671819141349917146927613909329838994485e-47	7.51491924508562060290201286692424625256158682424971246941412256347608845137918830581425042195216915e-54
28	1.535229790550926880606997929076717557638180417220675242181885212471591338494782344624291304703641787e-42	3.006367486186070772963057877386542037700825626403938873978905662425940159843939930444646038600576684e-43	6.325559869333506327446416127832375461930338019797535416822900419727556638783348276380260311068201996e-43	2.895635711036305948345237278455982465616837810385065191163329235469975898730822637558734438402076944e-42	6.968965429143795827485888094297791910157192389670298666083489724536324682451669076256506109137013304e-48	2.504331936506847606089901887483577519754732172993155152257744749388755859625946373632160822735310621e-53
29	2.422626401320188475136877401895429311337098205686660751165294146267924271719996375870489130666996535e-47	6.592941522090104213170759082099996020726717617894607414636296792362359851572536520333093565217257731e-45	6.718475666264749538058966997828904953571460539970992950164873723041174186019720723518869477092532087e-46	3.604837127362347274105002183689333522752271544636031067745153164173382319303945906770523169893961535e-45	3.759549197748920844117893279129088231299911276859791647630971550895379889065442725453832424175634393e-50	7.844963412060754517798168189138726738576582503243394753601885275781458027585372568447796375902469947e-57
30	1.030616677638438535635146104966279902690949264786806146274270293455230923151894978260572748990039738e-45	1.008739571111506271864103653928483609442323378884316574107060195580764922984910894739045789286976865e-45	5.044879534053522412451280112140333271264710742972904658626842971441813406450613819603638423025378949e-47	2.198000621639887510830646156040110336405457897925595051570000141551270004327284802850425283961864678e-45	1.48238897511983721375088653317967948629513089120291017016479426605275306829492860087192158210757019e-51	4.803447845582628358151291354951088407551753159779527869537590736602926042221693509953486159070038514e-56
31	2.279119159696448277747593965317238849364801969191568836354336926512077465558068182063585229639910682e-48	2.944178012347840173961214245038088537926119989793839865148642925500186403245060329855510237031824098e-48	1.106916804268341694158587909972134776907529437829671293676323876428366836159388745534352383867871705e-47	2.711814474045661251393326664234671000761256777969017583853253079038608818787409910402016348831521794e-48	4.755387913940334934843903557730362776815856824120557767383133034462003782042760498174363909124036858e-53	1.677846236323977530235349874772812690995896243043025391464930942141165152698718564572754896141306446e-59
32	6.056980472980919269489212247329956934988619930991022953519308597112468605082314253188182418447777887e-49	5.558785127303178314967803029829358407956251058531153803587256753959377335431996255563386296136166617e-49	5.400771839220352977630851990468136489471228939965297811009433490587977131416895860051109617613688809e-49	3.977073705764754452747738040444333797290476813468160819962057340057385479946982997200465029921647347e-49	1.746685436004477357641305094339203981530150449525731804165939256290580734123993667148038280179198801e-53	1.472755424886288689545077697651553848533940660485347946963727981177387307996907025032300084584873892e-60
33	3.51213497070033900464130148414616414802807420224677032226502815130068395411353707447603623876034315e-51	1.858018823182370436225386997918302666253546788051542951587012276063541386717288581976969577651728653e-51	2.203322155167612741384581698468142527634594348982523131838999225713488130914196727234878614917166778e-51	5.967416615476655579628831448068168542736365535658292986968595321098215536357836252713576499397748551e-51	2.223934736722512733968059189269072366188463998233624075003428773699196682246696073634703445873800598e-56	8.144548389583270537174644989555932598688226042299378133018028214212929985081364308200789757073111979e-63
34	2.555675861777086892315696818260222729306113840428855630510546003776270336999911858198691117939061531e-52	4.307732368332072967612200127252263504728906891591753493255871577101763064146130423435210328548276193e-52	1.567518664216491670792329982885963161606710462405219223027089574967903993312857311380302041319952833e-51	1.856301591964757962505157419657852999881146802514496882202853026122933942506390035133943092658957115e-52	6.755655746152806307046913356844921585597676113711005782152094153290484086605373215437904775591978207e-57	1.415623004997809061738521028540598026749328491264182736172979023975500060337482788724585755791029848e-61
35	4.039975215948132461952112779441786573495839074217229789018972729403360901132658861513744471400892606e-54	1.67566945897551586295875968514434450675674023148990420131808543067823793855600932762639034238737578e-54	6.625697767444613489921133480773440763642481839083802467171006068574110759559974510539036889879087775e-54	4.254353008700009709610974441070369574685354202345035389259765312173878811153954505420144032513656432e-54	2.608735398632928367537057276356966458517090817278155460324513160459267458773280680951997379042914702e-59	7.764408619824262006315147329670601851614844953355890596452098971711237654376299583341107389083376449e-66
36	7.580228267731167725758637009410050925287113429773270500703179632709583362457786731242131117098612311e-55	4.023278426848831814679075443481324028656510401867393240838909864343081060673678228526089231757319401e-55	1.095758927407086995772319602856101871440732744966831325083093710246210251900283691458910956538015846e-54	7.383188124575908895322893081647618616180804593170270092397792291062285214771167952420859352692178004e-55	1.818463468445106646417042883725097347256285571853719269109249737617065030804481648222951624014782646e-59	2.046758971288171152851215081527397040359058820165731296262700834490555683683275389174485268641373034e-67
37	4.09548590385809855960136221023028873666529943299642880926065868154358400848018096008527348321753384e-57	1.467218625827300972622115959488649154101983259467806644178671197881545967529549484756794722321464635e-57	3.468425413347765945924111758251299302734412196794070934818166262592048267293148470269091083164954719e-57	5.401762582376834495685373440128297719152478986893179193109951399013049427745827931871898684538389017e-57	4.963398922918847148593547246343859720166057837487247284003869006889170568733273742425599318147010071e-63	1.348086449408950525862610564923971119365447216393913090607402665214062942064586240092289043579022665e-68
38	3.891493750086420804389740020280474914980019905965214974671947122104324362747590002767448027805375016e-58	3.465391078129970746654582100987017655537304188070138592259223379172193908226861665830954553023921004e-58	9.066924273096038738757918141184661720273697671951599641199900759719978399654599064178853328736894665e-58	2.227282788355055635853328083592441438223975564265927128331503372395428181910857530167951125378547304e-58	4.756072895441820820221812242610615199697955216937122250543316827651828628130525432759251183335483177e-63	1.046759121290415037843178264778945229010750017867486966401500397001667886892023057799654394793183443e-68
39	3.848175309929091214802795510812785354717550837734072394958479981617794858908202312751785600581904679e-60	7.648465413245444025160641948246649880187324571182219478181932456588464547220702366238879606731842757e-61	1.438148007946984900228251181252198121625203239661762875680160283107545619038988003206388881630548848e-60	2.674912922424387767313902375069832801873041590628269259501827733507298733008636166755449780036675139e-60	4.426914821947412622273516300401413071376313644473380026172339749046322050175284936074894680780512048e-66	5.657266712096709157071331409688358826141196109765219293577713978153030802995984074866090935198235861e-72
40	1.00270347322624895092167220248304270768614926322757803419441487363022788635429704074537467496340532e-61	2.043567737545067221581787633623235090969907465659592401777590279022183359450855370963183801060638165e-61	7.834063935073771730763931019789097964728307960296107833929177386110443913803511918152316557692107973e-61	2.788561661577288855673962184327675634710275877827234632769730405478346648056216595399968108803999947e-61	7.74922787323094156211783358728720410175557683027708479206530766727034080611363760666306417363991588e-66	2.010338948178795135258421272106223230448681996925070964902696370320527061583609711312101527156340097e-72
41	3.419920562758695792658811040163017261746569981709412637716767112491278150309927484593420506295407067e-63	3.378207281526902357805402419805687996451455487384454292209012686765029865798588442597762853009833198e-63	5.236208110230776244432595555709201907638043800137267532181774224879073787354363826339799436064225825e-63	2.123088157869771927451502675417840193463513974527097717253298034630765714801083470807554392633067559e-63	1.752741738559594878450003242781725493460201658049749715864941072609200242354126089747191928104818657e-68	4.030085277769036796264706808114111102090729381626392218330568162812982710704342366859797991820114187e-75
42	3.375407632738796390480240420852750266878541033102342058864489254181927161753572847474842832011750998e-64	5.573751661465820621263589598927021925664953425989353673507639453566103058633342894930527877385689919e-64	6.128333527780708383191887299031902531702933630565379678342515822662862585305262821485633777172851527e-64	6.968410901016304471897933332588715623462853711638320285221296665708160988676933490724443474860545448e-64	4.618093761477845119715870248445914040339869629186603167404564521902364681920790035272934779166875967e-68	1.980968039347605747410832786240314881401740045902608986136654483334162442781303863661260703798621186e-75
43	2.896959436121548663568827255795404577948830721274483772083364186270300157879945273724907104707505907e-66	7.383788229565035098382217107510515979576339770653892474859931925279237446033056256149682075602452705e-67	2.54945463944477039360299010611008256535876247209342643161497335395778167478398222286520653012723233e-66	2.850185852520741840133601380919162015653149048825674799503476595829279865095123650669016832407324735e-66	1.041513616567122988193027097964819016802547368036462535704187123327094081013474524696775098067062153e-71	6.287001594761736341177996078326127540273465423064047770593813046647509301266732169238982274109441785e-78
44	8.452382719272511941720685186463319915914862914652923119887837966221321307357145571900823088895790768e-68	1.130527656694881983559502878542561241416627120860747218791105824698162238892264912096350303200178014e-67	3.488284414607808986468639502318218173142273484217765684959220280844605158365280632331568294791295546e-67	2.614097005885398682659465690020637497713418131538051178586638915658085162508163430072480319453029346e-67	3.336127356876138280099000971627438831394078248344198841971903143290888439141861615045660131772232058e-71	7.99021435392928165192690826398121911791793948217411655489094784312710271569839073917214578299611579e-78
45	2.339023461327060235863774399330697740106222090327668657391190955348828883421105200914572808410317096e-69	5.300799612793824809372666679858960538693921636410052180924534303493700907664760261563656331974044076e-70	3.787476512363842827242839904690500584569224801641249101382938811091708495210118096083782912042947549e-69	8.066511184487748842357474671710036923489456503899592264271987521873220470238470134939032602454990325e-70	1.524961657181794825574813783799715520098044931083398075932314498191550308381255921218276146881258974e-74	2.3266354038657837263947164870358563777283551708757472797155741445048247999529505923043506899185721e-82
46	2.204147071392908922418213338042283661727756984800464508983349105544755145992942142813646185114556707e-70	4.079093570589085650781876940424455220694616957738323088311101759185500559812499719700245588846869907e-71	7.178391876097088917510289708082484954887072932466528679469127712187326823096984457950546442338704541e-70	1.678274041155301167267264219007789848790593932548977284734706384400314951123110262808096317805206316e-70	3.079090241602644303155114810638104694979093432333425752157527181619796967329155497163838111232873645e-75	5.189504276436714152217760251320769699171476264701061939791992484784970390890333133037312902704110511e-82
47	1.786275708988299471543061103235381110496033704780650583647033804992385981549236159309761850982263232e-72	1.619764430764668738654679705372980599152466272204068293331902929031830160850835551317917951205717436e-72	5.838969266487614995157868147177938607323342741269553058077580274729733181116509697983195002256840403e-74	2.963364031902888963070244078149550640621368639625175952031025852003393061237577862203456332115955943e-72	4.97992870192211364102612461950578984679764207964387183117074760238530545541084690492177791540687121e-78	7.990214022070264297349121607397043894947131745466618418598569712025698157411232922116622260863096571e-84
48	1.760171732147088549089071233069490148086281910973419849255281166743206849606973070757080372324585357e-74	1.628254068566541140801158942896797157024788500088906662036444543701791726571982737592049100104550057e-73	1.405376832442405662744649848266591995199470686184416126730431958402333455031309196934506788767992929e-73	2.517244709021113157906285521525548607864173666127694587638770434632083571128110581839409202160134647e-73	2.367494778333756049656660476264607806979060438983190147688359900352500653679616411558414668772661996e-79	5.318559242570542406969995719329166674569401554806232334954492006773948246796329743294204420787595332e-83
49	1.264565114461049136909384782592342646906699980644823851125226236488413862372410697036543136814307676e-75	1.131191151342646730208392195756441171409163259737257219790233737043667067999589035709618791192398852e-75	2.301143947246468408001043483146279985364750125559038148739114435993808792252092557386457153674907902e-75	2.467190477927594195225817477429072933222110066097913354500860259899146822515330641394570638610518895e-75	4.547267644253482287260779041470672478133830039929912860880635977208050654404442023229814496041438019e-81	7.496338024625701212110625945140719449094645254695019270978189285158969019927861000886317344985061244e-87
50	9.795636987270442859580580400283499239725528980853302624216017864431519633220450616681177995369144389e-77	5.743504266000021174314941661394433643326653366738004709834902427479757300584547506197570166337261052e-77	5.413657177555113756688055272602992659493248201032696094874997968927456140591856339100738931126820523e-77	4.607910630710867080776085348757741839125575183195785698067639153987731758618815770095324048150020592e-76	1.247590995210194747441754403639291022679962009320739982092887339011177195340381155318660583794437003e-81	2.670072497476992120492222974966881115132916173101349775673336836574165886879393323560968901942668461e-88
51	7.893914949438720939320863119815233337336739600560946620799988179397323295917360993685814085054825176e-79	1.352153466099961922307288074908094896283163668582303567124691168224175567581752138879899616986179943e-78	1.61346714400952892493321226637866502710195896327504990474500131058449664687408593604597836920570486e-79	2.395388372665705468825913811995672509050577630100528289371752513857365067614791509631261654537092141e-79	1.061109083332582590370926316266339395307270452578226057888240676485374058439243997903899819836299703e-83	7.666548216022275119408512935005831597362147855372948462663826586261672070060036632963795298108135621e-91
52	1.454720534713790831452615222589139580362105218126404803325268902705430132010384292238087734980497945e-79	6.184146585508343618859428097767411368553883758804202831399516731335325966029322824858606710702758947e-80	2.3671980063258279936661995772725359389560468506341995108735123141465176507695390618636931858157575e-79	1.324275796401116545251147552736368389979548346889376824139651932544506529910473082089615395552207575e-79	7.675434311898494587902965470596198679794512149023047849249893324951845713029495069550367004047248958e-84	3.236128006106571100752524050135965759439203878803264227716497182610133209211768893121294936542466112e-90
53	3.688844359653190832908298604975487816022347743032933016724549460269711290580238999784607367109303903e-82	2.962904682867371465146452275216744894727134147775749941398211779128716234900588384070490799369057297e-82	2.001484091228011541612035206529766505805609207675319284972748506467080074742254748733917821022337868e-81	8.003408130380759793441763937472069767434398227744607488834715002880823907702598757257964845258902258e-82	5.532883821995560442656819113302746633071425254543859579856559473891867455442363555680673738558207057e-87	4.672425302730780276451534272151157105781076654621681688606582792277190066426176791312816142574284701e-93
54	1.690300501086634044033879850933601316419155737402086298593576690106173713445088181558352301955899204e-82	1.16487382612754325542060872922578218386085423681327456911077296111375581433149256113588614648496862e-82	1.685704724232638870778822343364518349853205151979512226876325443776870822858502279308980482155424259e-82	4.759838505372472023108868884198313510301581121684127643713869169416182168774284864994641928083228088e-82	4.525073344178370524000983180438243413604446717849961355912205671967802904704790197096455504734249656e-87	2.974625724228915965982498702480346976660626572578053634105397833273942101270166632508995297216472497e-94
55	6.029128559563465817246038973501215843576179786197078048913458345863004840697457326899883978555693093e-87	1.085775437932275341456484004016088937336161547498605363279369172215220423329564114062027368307751315e-84	2.704394145335029222650111076573170592406360661646321787059529521638707388796994917910627301976763546e-85	1.462112195541620174847604149076450750960717283816047175018393214030207271962536425257853734641042285e-84	6.381082820277814019962097134276976806563258256622903132209811648154228554541476176726307825220918127e-90	2.823682433046927056186690755675108511886855919164790450770639842651657032404266611154938428810406478e-96
56	2.675122017366467514821250239690234746758639253072791665302867589044436987010489574491466809971480764e-86	1.859867302070052017144794362871724033653706682641862714604039490679105719613258573241827118040640831e-85	2.647671302173746880114189933012856976879575625111697545468362115818390161915114197103377646951460875e-85	3.208976484371225754869013295789621044092439469419235152045729869651999029653154973496908617556959988e-85	7.666010370063621088477352252427411566960353074672916729771883065481451331961698263465227522119655735e-90	3.09989096892475820322685950527386646658947789720772491580817816458386227205706553333869101443932263e-95
57	6.273267837285424951589453018596869430877264847387868409416809010307990257085521318878168386329890366e-88	5.828298981736049436273871998616160673349559358058176914084719884581729645294112674733205452474840705e-88	1.338394096032161521369288330969003697196150485128481523684825827924303210609208151947290224099797886e-87	6.488352570179163264222125930973521766679943197178491459945729939732462334908539596200788263046262841e-88	1.148558358542282771928825057513221241003215775144645042705716034576651807345988330461652140350615559e-92	2.860977443649178057195367389176874158267627452554682334484871358077406250717347305575780257479970193e-99
58	4.281777561335654446660895096833912683998554610656400953659474010568900589145271682154918162037359905e-89	6.768285702148151708508864823404178740306912960458589188197917196312091883751021940865845321502345376e-89	1.402546357609113368459985858558804581778846355757583797060551569009922670875514425513024601661809792e-88	2.52770669448259797003238970633257463186886711092540267337126833986685821904738212940145435824881806e-88	1.904583452400203082682937662646363927972207417957861730409804758839442172873360421904823854961395526e-93	3.346255392179335715749634336596533436808755798271713100257305054724125521957718455574467595230838294e-100
59	2.350915693664794060400771469958727827423544372639205342915795763953470651754117781802688355419087047e-91	2.112507222853344972894801465793983763061630494606389810548381796708441248754518186234135160355713555e-91	1.128047028389585409281277705255078180762794704199865220580158307450076203190848240691950804634907977e-90	1.695307884309577382486361915958702020356300094615180498930112418180420539316376362998568049929008162e-91	8.010653163021877257103148337821009933206650195721987285192321890196332754705956458146394639549933717e-96	4.299659406967500883297268074593854566758161351700645126446198750037992585281944043286665561737459406e-102
60	4.866047834109221725979537056309660839575044180941198268871431414925326177404182953035217975189427542e-92	1.299772667178590145903770737120711164571559037086500387578607855970856128053022514746351958823483063e-91	1.279942404425712966557678033237010725795826765498508395735601310832688947844152060750479892548538218e-91	2.314685511408083198229252270693890340455923286030044827530556756594368195579657750272912389264144325e-91	1.304549056556014382027947180479965045922647315894297022826524018225343552728318310525446341430588425e-96	2.231703171218298943851737935483697264580142130765639002277215261981659864681719871112235908023231579e-102
61	5.900354367648906924519453858301553645833299522028870646373638999407387450770376082214355045822776341e-94	7.358782053732312360220091700998072693903648106930359157572680911455577185916367387388909809844916269e-94	3.627098297911804929392768385327251267146990274812869200064044908263642934306026467983847493791747198e-95	9.715033457934041549933555467334393505411249758557092323020634367881762984382267711181485569596391697e-94	8.632278938879916719691872726417733378050491512872184185175189205085631565005266527392312842752156582e-99	1.556489063998097730511091509102131071362411042640523161033342026783584607950993693492183779895512983e-105
62	4.761793486784271223070885583409526727251408132982175426956572156797100689470225936473229120289931857e-95	3.233901064234114621202221242938244148911715232933180346023292273686633198435705788874223039184062551e-95	1.769809065527618416534873504082726628554029517721518954383431529577035456891567960856827026985285426e-94	2.361573759310707616141348692564424132223777696550202093668988017179907602735110914539514536285772393e-94	2.76873159680234845743897297589976201647701597104096340775590343615027908213018257847050451773259938e-99	2.805549825520901977756498751542901648409820960582039615517724868260440633888950278622548307046907045e-106
63	2.304958177753335185330505895411000349067673300209342272327645847297616077214514176018921311524550986e-97	2.708487401708523434150577543917719961512695890458090658656602345895081410316448401291975674026609038e-97	5.666027812536866833358661647966449428578731232481577845608597446315011172226597853596536810636544772e-97	6.781350466792905658153334199374953457496442382444570570330471100620638339139195605511395496457687617e-97	3.488105378483818392850894437898270228483168098594222990379813801282274872476820675603748395083027862e-102	5.593030879658252440085598412520345377417543424554303963145831119704330827970761412211525665856456531e-109
64	4.219670376745000696776315765688021003978879262977846668284548532646806876106814047420412876439741301e-98	5.405427024978421127946459365201591343806107662013706608831173488085684456498254723389411477005467229e-98	5.692641422233866004829921352558363388152362808556015173176113123789141706706777925782843483785674946e-98	1.551791603516029627047113147666964306835521245810719885074133841364942987707296832742398448755121682e-98	6.186358596588110822829928760286414438283153881271889296406500551193384400431288351440950069310137053e-103	1.544204016206681991018137372583579039533787291075343645738158782596892267892050033085992083177265676e-107
65	4.339293211842934073305273066639461386288827412670750811553277413677640497896620085744641627064315676e-100	4.279037303667795949289682513027418553400315636810006710163807717530892661353361868611575999707119779e-100	1.782838403485505168624695417546619902162297023266863503528755559692654690155247477987067532624421931e-100	4.883724043775072342592608752176663496696550626525754283072558098381389672038498214694673926205437072e-100	2.001885497567713615910340593873360261878877576968791205685723654269621041638035846904724584975523389e-105	5.484999048221369739147445452652391317502789824205861367439015602096373254002539277083171975578202683e-112
66	3.424380132327077914501594192742756868913067140306141337269438646365842517571047144115467738835236337e-101	4.814625106988297109612481586311113019981898066066909064515290527541240670929020409794208600066212786e-101	1.637229844781947425346516720709019832711329190365988710512811419237182188093802110684107310303723279e-100	5.127564206555417891055757246272540077237849887310806571881589739441784168187292335028435773137516205e-101	4.01835045885586425474099757799210115618607252908395569692393225096649020619158434767405505384405577e-106	1.33632750030713390579872496525290263651129565982416609991575163615067876434815922564890632082341737e-112
67	1.320448678487712427596079317639367305760766984741148507239245934888942214054212821536592940759397962e-103	3.881062246138429402914999549759100626319608817070339753452818993038318285168951147568436461378940773e-103	8.183402371985427485256611920132162053327781778917889508399494108377506186117547033805337932004290306e-103	3.617102979629549983679008527908508813728763730218337447254465061930721807194159048821442460210707592e-103	2.692222257994965224069472395842016927640894106276759068300721373821808425453241966022030012570085385e-108	1.227041298708185196767021900815093998207054116056898130994789668464746029203039942872718518549404876e-114
68	2.508958536790071529419276374642303769328349747784133662405126844766380719864958970904358911731800795e-104	1.929784959415990205670224928340232496304839707840127170223823447697162350779410905062179642476641309e-104	1.104893884359447068267731871947084438998426074360172444811637551171119998534631120770801243717805916e-103	8.518791853572508213158286553674295308168237393303660468687914767503857307046395817642431091582577337e-104	1.100014411378260250475710354487525338926996076601876649933196747427034466345520277178180374625845218e-108	8.429001133838387273816357047556185065675397746089846419996048213308115790073199253734359825522662638e-115
69	2.515937857371470879831418863865594679307351707697473170795452245404468610344372659849557413829480995e-106	1.931830531976094517626475738642454208760421816420098332226048406875991976672623437341939229239331218e-106	6.342994142827933079727411455953391606110046697067446518395688192930099263612300013194700493854586568e-106	2.717109155991931118826826038619399443115985292783353951138116896325041180108985614802578622953755655e-106	4.979329666153498843702192550589960102724637401743337579261700224989878441301966727645639260450424588e-111	2.546614416640086983483582551471789584332930889155193899602386366979502918348848789773591295211950116e-117
70	1.566473250339262008284467684632898965424379509457536748867417151934335862178649664610843664875429733e-107	4.346097968391695537424458880809106495175227931237556448092329098834574680343917467972247487458303747e-107	7.945848377975655624564455947850284179170419053587269383275428849018048228525759264922109909984254391e-107	1.153115175694087661146081302554979850249686738701376443951232234078174766721795670583026328861463221e-106	8.577708568950561799899311734685799901794738054794284816625551387195711409414914101997106133198611361e-113	7.157700791972691350845096477768923045901559644669553649329763198686380937164819253635700658466794231e-117
71	1.244151117733260936433692681216534960726036208104166151627902647123333441346342850508737234538376809e-110	2.891379294276497972652797978410674122181055848474249571243726649359969934856415993298640066084255837e-109	5.160083307480295127690876666510226339541960748163530875409671717214019072819303980282475822035572709e-109	2.015382154462924780842922672848832058706408535388895473090412065840434185756371851249467060200830373e-109	3.408813779767791588548644732834998230862364606756956713406390919301873752384122084808844247249103621e-114	1.397824189699703055124837230056319773273520609162704279701221428580148721446636568146759158050089395e-120
72	6.59493998209678429569740620777350059943370067085508339711861416488548519109635162708840178554569573e-111	3.525093338121004914721892858546587546047037252497127142496552592844189975783390827580842586126456527e-110	5.91052378123520866780926774471063682071196349890450500861523560850534462324884776536117145574049432e-110	8.858794542812941303228170118883444870007389773657582234226812560155344807242506990090395594056036248e-111	3.166210116642917427128662044889109109875481362392228604091774237653174212078562911266207063494736252e-114	2.082568658673483546150849867216032013990259106865539313358249273285400888382497222222156393742396587e-120
73	8.697761729137555256689457405478929518402521640942810822682770561260341821903371312309909588034535483e-113	1.942575317851844823713833160811128658350079775052693225023324525630906031496305074316127505003837376e-112	4.231171166494446461094711906840484329685645127764360839414128855538159238672533886066405515400431399e-112	1.409217350341110384172126174890659260432970474562331649322745263542699140436579615858492394184568044e-112	3.482742401963711806622147263727293622474668926692915930559737415809578985930280832186714448437362156e-117	1.048217495974983994947880088334879528602668296609537104984682643398636674446150615267540022816417984e-123
74	3.309637624808240667297570914226176825795084102961811610135085303982824979014404571010341920259387683e-113	3.661912068359374058741468339189546188270513227915249666678645591180359097100281496724934697653041861e-114	4.26758867722695083339769780982202695238870155666653845022946641744335627837415720473853292584929767e-113	3.133106487514613805694062201818957070068220963879329004485833020859278784139408270217409800524256452e-113	2.479769645638803066172834284552464474602500875697857349450478759569280409176669249338644478501744485e-118	1.719752880996765042127300741991784670041079364609137967528049683561679648021316077801029211988916491e-123
75	1.292689679397976542658279201616701309346384871816634235987009320489010320134256265214265986587625008e-115	2.654383399526132325918398333704850628070034843522361269890144164177697941999896334516596219486702443e-115	3.323005567470739775920287002972633216417257084339409939444058882917671928162191127010800374888831705e-115	8.405678689169610017209550695962412860383877194133609308727183266962742819743976903456809420266627113e-116	1.090539585382726076282662990432542291500634434729634168902621404947196191512388442222561512491322967e-120	1.203193101180865797794101151736219386176533842801000659434008693647434947022946186605109767731237521e-126
76	2.033984907329427489296495508313935725852832633837672742595184981960725961497479622588133481022709556e-116	1.218253800561910060129640787601422925747356458298916616219014360568909700673756164023752785959201677e-117	2.646801695691994105823103256985134448961964706038659172475092027315586765745312035535125190734067623e-116	4.708651708728504445509001724673372486287797545241706005561893626798125950615949723755095572696420243e-116	1.263737742332854775104610626756321227603902318963905952832872178586274261587323804168140215057082053e-120	3.570636177511632851168532623946696659819959951685076538900451807848587693578431493756832543263060936e-126
77	1.485651621774942197751535772402907379939142640045123004938322702670074419086695324048907392126665469e-118	1.633683836635224688618196915998852351748847115104680573892123266766280993059420605467982195561665017e-118	2.317365432713009171633894728457236030074253202382674457632583953502575293401513581683644594319418211e-118	2.813119937777329565051473515682384015666555794658012142737864817984493077678093640456444510628202344e-119	2.510130630562435974705238199129876217606966618557547214180061532449911337205427754981699978588641574e-124	4.674020884418014767020249154840578254712898332547349098700823355766368113275678918419638847742073901e-132
78	9.48622235101523768892729902063652756449014201095724479098177349113643802433339832466151293349733706e-120	1.520444451367397143387299525848069050476755161735885196948306629788245511953803503652269690784817073e-119	8.820560431621043614507144775641527446078089872292508259647950480620967968000244462336493529619001177e-120	5.602784514051469085723856507621156140319587228642312595054497913261469293763948193498583582588783445e-119	7.206762658974710278566216241386186072304571282017546619051927717113579112251590338712190173371845384e-124	3.313361590590484464789220200447554861356386066640399137533369152254932652684562566010164411723830126e-130
79	1.51903554066623461078780481131769716564949301684849981713295917059323262826319563789030717703570782e-121	1.670014204411274976643802964585134073154935209903920633423467467824366756597369290990594294060024989e-121	1.172201103098615640155922378429103639193850025438116333203870641464024499296487745428184504017376294e-121	2.641501982362416489196079065002287485997774981111353137079074595297345839204583799017992352019724638e-121	3.146415213141334631452263737747992602107897490031476682301025053813496068512213159386840855427774549e-127	8.006059987360435472176003791230039240151871635641631670011711215610257735338982581312167281685724681e-133
80	4.378881708582770025986514956156248840979787352889126137671899009428266053443324845320077783040029799e-124	3.727671639000176964953866832873676255672225720781011776066744848246144134150975417757097557218613527e-123	4.826083872536026777786550755678104685240646270978387694899120458621016193950786238378702083388536572e-122	5.839302294943774023336348731818596418152423861970707148025789076520053005578065008942021991259856631e-122	8.86556926138971959280744121603553318191275853023965737521992560354557159852343244710557010703261688e-127	3.334905389492842641278338371585698015073416300383169192578538075534239315586019534035353424593276518e-132
81	3.935400470798420886843464788591095091428640316210575305077597889550115964142837362514380229703043055e-126	3.419942200884003944415161970512576190667866806965626078641480167959867555267623743096905877908528794e-125	2.863804627846102602818131502518412179240762841011599588382525232646146446671239755236767655581904666e-124	1.653740814657765398660506280303491200620907263913315756156103500347927293398763489355284080675534141e-124	9.79419178179623565738789563719793551029817433962277640423892028900461263651646959923446283114439104e-130	4.071078386024421074978405109895057010252381427928193758907115576696172446422171708422469508932384636e-136
82	1.139628431820266689331604431766927951785741708119738181084991618544933325003464159452919479400980407e-125	3.774354956126994954821199454905180653237494475284771863028787540078095449082763011832196864910941291e-126	1.704685690589990610181740691550405477744754704993343801904396997921638607761755670664724763979770084e-125	5.486002503962508751460841850128776007788932073028526205132582272848034408484218733178289888940652784e-125	1.073281358197984374759447677066575119746935649557145719755791664933769489221513305942236255200572036e-130	1.381840151243487624229681098601025589203120361737289622381711234262562174075118235460305956371977997e-135
83	1.006250489565128751323109198259618927310820220503533931518489053607894645870570099273232945634833759e-128	1.444456026353894618890173638279856937000494366930399554104206363035777665248182602745320041334783044e-127	1.055670836337073740844799922773559252094093862443593976970344975964335129183898352932140439986454167e-127	7.355457804945568000282948421403132762264620912848833726923642383493113017287566170662171973885070927e-128	1.960617418225320802068539937464844577349779146202677142170234950882546705673580530051082985739653526e-133	3.379597552613919538187808470079040179280590928287649990931272251231060764963907487643083921187675929e-139
84	2.589268475643756532518986499643662319426946839504559808927468442699864303531670591344618854787440254e-129	9.927191345012847288766351598943132989524461446577641716584508972659649105355838426323395091651127309e-129	3.050574227616733412766872648073592201776525855904193912242437258187465916323123480278814461385679845e-128	4.658401116644622968996005126787620341568993700778370861789983041399173980104800714014790206522234197e-128	9.745954556844632317688100308571937274305350192961814781247853026413701581255804821680074486169175592e-133	1.43371320358849073226205367138958970469425878046285186147365602774249382163011086214851319817313367e-138
85	9.502755311484002821808880105656065993588271666323887455135287000573723556889503728676172257631636575e-132	1.10228569247315762487458027325722949934102007857197441880528676228156933171131195447251968882997891e-130	1.461957254350193030727905222734754936088508563862905837944632072585957543600566903654198266640148289e-130	1.792926699456354355366052757719874152947237625369343155835653663061023853562437190082043300115298132e-130	6.096572326154632654807760079371682901570689788120071961576840809341688439448346842570669489129744493e-137	4.843382555050968098922178965962302324409703807589736404396880744834787846615141036324942572636865632e-142
86	9.037139750966555452299668615664637069822919845435594929953215838115338743960485393696577578858125841e-132	1.880692216957778635242297214780839818209163905222804044319555490577488819871682339630442068932563617e-131	3.189338379410566258561827627969571909285577751997765219786100225173054061799232088229857180676946552e-131	3.510784326133780982373697268776656645229922333754244215252865708466667590958447335258324033787024149e-131	8.760590414409238181764669217444452436252741294639270952587447766016093561942816326288103019710019295e-136	6.00631808616436010585733060985733332892811620176928749078816827705089515008461265777578732528679952e-143
87	4.743218819221819034279651237266917534872729350539462068484111517678409304432845084185326680805394016e-135	1.024870930415011821149238601469892599801291907373298667868071562408531906826563922360730089001265991e-133	1.28872648143567431559729662735154461450511892347038358251765901677008151890011774601195821858331976e-133	7.277378188121884079789430855133811628592358703941306965358597472463117867620938359486059793819003183e-134	3.33871972270772519446058332043364508078484499239533949158123031301992570195267493730275117991693896e-139	8.050614449286694761810420242569236061760378420696902354706373793086704893719404954769631211865944027e-145
88	1.389225704251280274421509619120709234954700299035803744215936265324480107375649324809534734035881716e-135	8.765598289889881368285106159959648611729687427104973664618014257441066477217998085790478953528604986e-135	2.388592391509249882951231172810105678972875451653583900317697081930641047296748057415244192642741613e-134	2.213959289767577544442317987044876551771904072042831416965560563326848697709339488459494691778184138e-134	1.006733944927313523880255752735937386198263722913678782247985569482163467761158898232126726500895565e-139	3.746697771244451223033233063221173686601126063059860398167320324880458047842271045513533997335663671e-145
89	7.327935458335480523300203472159781063898214269402804282195580660526327268382501703952923726574133992e-137	1.066803790061673500967407513750225681043149529841959800603803541552967820370669666269573415409017659e-136	6.952607995349775684728559598307044356849528347857450142258471967748458499748093017053967755934918996e-137	1.21147125853723493143906863750152137973069476072201950499583304271900757048936749632601021996361652e-136	9.061380917728702173208192919230329549192363510516006627087305058072233890243034107907763531398938603e-142	3.563806498612040607869303232567962610134070799006289147123283721044796017813861263416179937520768716e-148
90	5.235275949486207317913218157358175409304657086088331596958510622996711245697819004223748958483711536e-138	2.836163545836256786975099874020984602617681863325162687740022589516912417513031922706951108455740891e-138	9.563202075878398461180259883700806670524394437252020608132386339139186474042299548600264749311493211e-138	9.264900568956483982367015759782851726261114022895609903070649040743309429779761439713871109530479583e-138	5.102573950064504976304873524801562007308366725138677986077955646002245478348373693228162881106246361e-142	8.946746345759939932419173555258638228693040185969484942247221353528673132974471530591657447608468765e-149
91	5.414732988703331771883734779012433626438962162189805140068525434729264131962046799399043698891443634e-140	2.124029126249099354163998711580852736541260957057951844758376068014294791603916264472289798144922453e-140	1.259104085543686186766706379002420242934009025503094945190506866219414019430008359862074164258815839e-139	1.690814243930857229590442369307786589539560325568102009269405064965696100560738794561751760234231044e-140	5.43512182370210653864843584052517158689345496681401583713629959216241890764962904366364307734060302e-145	1.704113842357209380032255580814365873972492002133767117238181105173637035136380867143829667244770651e-151
92	7.592777514260923428891712948980108359893347886619693612786733146472288857884928458303637888124437997e-141	1.320097710638780645559926530507709942073569047279038844909955560168904293637358559313561456627050916e-140	1.630901688122792386013760091685549443087148868462078886825178327737324770233186324409834798647795389e-140	2.522610406940349864944616415209495316171321171021049575142062297071404553096798100657391512828776033e-140	3.258808797919116745289915497893894126153950163373548398846210902266712292460384409827910721660849376e-145	2.951376658200395609110710619670431958254741188136669885472100971411324413823316910251788760833218136e-152
93	3.63736778310782849898876061301886542292455416619469047325816075561069993665932530667285991015568318e-143	3.816426035992855228954280229937961480314528822549441401980099002168239672448460778983553311452627363e-143	1.02157409444888861598722801823218197421443662726742813708955487371009342549916078998028113486299168e-144	3.202607078374986515320642055270346241766836759395424441531982272711271505779340312231108934637145633e-143	5.269348874013925094544472317175801428022451268293218536068482262842964484147771308182923572379074173e-148	1.400984745012067576646618563487727413874007233426369441082641607487736515067840953575606122898211148e-154
94	1.451015843340022168562579334299207658570433649303897020799047238467779155478550222084231635782742541e-144	8.453887300142158658188163469322305509387576278386681882950309727532975304903346813943914766868540217e-144	1.386033796730772433070558017959256550558631443089979193912007587628707252546105661292297221214063024e-143	7.673447647445762312265528180564066032943705443864313332130759455591071572446877812982868350510869013e-144	3.938171370261562105921807114900140497421282256904292833637458285582467913008354286138687953830926485e-148	3.82183244195975058538262840763408838490715532584947161593796652984313775340837954248547847694435397e-155
95	2.033583929559906528063460783978748971886100965364224065172330870172963109083674396106711768160981102e-146	4.817100621607056889277449920017574081955414362961209011033873495711948794455261985668961968953295587e-146	8.536291384992483228504445435413902012513653776609928552036160989003335801445345370253210527388727477e-146	3.068831778534862809653086651193316593143146847662232412691037282389670807044847415168946956467708167e-146	7.425667902283230664830317074153326584816666026015413462310387664107426478148792802768848239625132561e-151	2.129150265813032639618234456391882846518355033141922271307669705602182193872085045372735094178070283e-157
96	2.904129092096930028197376830820008582983360094477270680864806449994044681542677630274175189002700709e-147	4.371623042700653404829566728497104044600108044404864482111393361885320406844956828751349210835040807e-147	5.067655426199808678003660393026183595116681453575775289184972975575576876439873694986384553249337229e-147	1.336412759077780799891844553318823950093776061417698194033967239266027556246019930555090428382055113e-146	6.752693602175640221360808465080939327126143840383942998991539900286289461477443125662194867373267737e-152	1.055161296426557463832789366127139016099756383572892761295736165463171811849416300972395985693792265e-157
97	6.22106890827058855491983704973413471211062851642955152774443240326720799034809476745154043505521534e-150	5.046661805078352018220588018371154879404060937098057461340423701486614277204206125909077505772985952e-149	1.870849376742837388763258594713009255685792050854033339829598704534762470769907292439857016798465475e-149	1.787702319392944477193442287851517449271238944319376627649299513580158641620744589445275479276567559e-149	3.543447582803275196955149085462956187096264865410065229478798328623108117610468819487495135956589271e-154	3.663480201481924899820654380866240351319146913673955907253344880436314233118950945098110824115939822e-160
98	3.669996135229007595576047247731396594290195295051368094263617015520620150200955204227569935190995139e-150	5.391441515748655127791263126211051595853722423744390475601596129587629160653578667135819940923132169e-151	8.401929257641458092638356516883455193145930958728082071847775507924563816505788242404711396663304672e-150	1.501109734319241616181087865155108040507651200479135207794540118110540701823178995657109582365565941e-149	3.756890226824530930569229704555473426578666204341826668581331302833787339109888989658985754366036629e-154	3.694989082365084143324702057407041322214594890614482772408989404990997017298406374774697710713347139e-160
99	2.913977481766616977230599516683815347558672407503817886985720935945068282006992707544050258853432922e-152	4.53304876728460588135969470914465837576018195521467283213818276901190208351331834004843309265392945e-152	1.685260553241767509423450308897884708146545567543752409090875109446989580669938546959465895587687285e-152	6.723814987401535089594508847236896787650116399708383548591500763799926127298229057845089411305099584e-152	2.325043128640066922947816278546723873296289784419205826491782208883617854687742011532160329715900028e-157	1.348745610717284204332516511614474781534136098604443634970297093810023012189770968987637060628508e-163
100	3.945170003171575129544078713677150562093425062530220756516819496318144302328486018422761070059924981e-153	4.467802414359960108160910000291511380993639820274405344479329724169740470735830851438558405035846848e-153	5.019133686453794280730928381971105603047374111896438013260406725507627520729530343525357125459603734e-153	1.329976612158489070858259737362515598905916477070215349571059833710192268854742583739217455303010589e-152	2.976882496896682111072551495189070978381319812688136745952845976224684275614323917698657035503801991e-157	9.556325325378280829215134661766865893407039358382117015544170213299080608811533823356546974334963659e-164
101	1.38719276421415569675314122773451883298228996812661359896336491318245258677219958015110319944605948e-155	3.369369054978487425691986128270271966757545254689962174752671731890019756501997575970143762947093871e-155	5.531877758826530276745052650886298816872355746559223860840082148244348287043239270105264582529713721e-155	3.254196083416266156143537889118854384527035467862606697790799709119186828693597913022070991810062116e-155	2.768058964708352385869057762274512898336092418110265775178590068776033076297945653824299611232405416e-160	3.467652046839961814995751727267743707809492131501453667055300582871793792769789368332390552643117571e-167
102	3.881389990004868162895745774818437775254482680140280449286789396684975808281324607251557038718419205e-156	6.250222698817478129010000261872253560432815909060384630122977016180739002453703873654213210206942262e-156	9.357269659858403925113897049703515971510687209704284132194620206864081388796127038717331223074635289e-156	9.312934550413640831385659058968962733892706835101510411940305921082226064795270337408256607099007829e-156	2.444938653023803897695044275381103033211022371073290818840950367316584080787421505245865876958873355e-161	3.954575820001836140963310118774561012963829388791318021190966850254037624912206519736629206639092069e-167
103	1.161894683102230275582250832953676060460269980313682703597341103419839793536804915272494585680049594e-159	1.684007833053424161091012875822647135830819896070011717598297519105683763819294223363655425911504788e-158	5.593623150237047243878529579030259299119820617375581633167980441189056185056182641385434056772294063e-158	5.005359693968930386042402832854075519765669966081261945219978441807290747103363560151132523963930439e-158	4.369084633493374331179492583388522128045735635834345331826920463862536542294462663664759747404435501e-163	1.199355610392614240560623689598005943932129272190151918711165273794085303292973574647919296033398075e-170
104	1.856636842080281809824571826345227414528332561001987561342964883873237827809753166802422198509560789e-160	3.225481971336934310517359667649423840180821098154216718311332944726531895452778140816612505150528698e-160	7.542015798575751947908466470036855994712137943864880744746211906839819868327675634480076474708884886e-159	4.281711670581907631327149249470317244181737378295097368499689783325061025833821386892451996315669499e-159	1.195466692623665280609802545270882682175230701255110605190583939412833589517993838046136532104414881e-163	3.351246941156915483018812860585093730770988183163110975078898842314803979932619794436295794566302218e-170
105	1.288466468655218855627035691839413756300666250831013261077135914006226165766035524192639560846443321e-161	2.917389321986993045542836434384404409237509834289468851695788440514317606722416049558917462723526623e-161	3.042231185206235605554219937491109208460344793621790713340464628787797071244862133512089319867398903e-161	8.733560692536218724127615499192806803315549505174936935654970206852520237437321945253128579394606711e-162	2.392281233612707491626355211035954812323564610101283854989118966919679793040897863128004065064289079e-166	3.899924969784172981380372349189320704135967303775668163142849955385324276603964781075086448688593047e-173
106	2.437816295980415463856437376649384747407474165751407712415855557521265184433567260676646772608700498e-163	4.809908452667632496734225415615173800432214153631153976998741452720817608326091124968759339917942323e-162	1.673168244954119656387219045043885788362317743916395775257634157196242686419495831086094535257931605e-162	9.18002155590671917631353388279220889411307283650296706958857878368141569690477004730864474225996874e-162	5.397636559678841447175312018459388933549859885949253079045761921760109505754137741467911114222021193e-167	5.838907122681119029497499974179256411731639099450327856856089932652212119776494593698732427488632293e-173
107	1.34282668486972160679109605004109522286531194728625619641611994294470875164639743135931305713762183e-165	1.41711479350671194609500135881804113444392009814056499830731681976897591562153668952930576210054648e-165	3.369416513851216783570563852373485566585563824882849942489308636286863013967838867247718030255810606e-164	9.653344302234197759473489309266345528248563648005185646069494318147960360545752463790252290003693299e-165	1.823784251744692898015897249114634829368257749128654336002850650227474642153762728926361624234915722e-169	1.019736736136447160549185939251666365990100877593397719711038643876786261744705690038732129133236484e-175
108	1.650390877489231504194349279578863117110677662025535933626190399266510892941816266926987376326359581e-166	2.384930743446804467885176180928730001875516656845292644107015141890160126222547981253075393365377435e-165	1.176387934201161160693269186984245219393643709924579093800217441745412805242068869978679296281763883e-165	1.816725381357745917272386097200134764787988779038709083185088166240897380536266708597829607363468415e-165	4.857099660731373248772170836041157468092298493054101889086810265416462621085246481401806893617121512e-170	1.519087783776526868651919847771851454774108679209084214205445905370234392452656304881054102365199724e-175
109	8.372999609673760923043324992849486293109388863490116777072758932589062306655474006627376639979951075e-168	2.221145639941814974245940970149240285732193928933590088682943687075848101536273802299312438344120767e-167	1.512309636771888277472082453695010249681656352515178322917707039025611507979873751329135812840238567e-167	3.822842775259958436694954145215190564437135014405337725100183804637084591499580395840872332608519817e-168	2.153354176519298328461575066165696896831394214692565918765478060806606938418745156135121492767920305e-172	1.963225374938380740693773294857580889363829027939645003835636162044385041816017331505172094492799921e-178
110	3.712034704502949902461502537858496693147623155195173083234215579977641818473245707617607636018771496e-171	3.135105008841505981839468368373856269332010283610806874064840491230857648277907561673035962335732436e-168	3.992972151436625672286042391881985428708096886222448283506739849236694993992144810567686574386013572e-168	2.487845342563390986838494066001581633107372200403120402496350779169476520433465485353636655401255336e-168	8.323160602420147515113859460352645953253384927627250117072248778512934171244694530420558130981722457e-173	3.082551589619157006356866124125897821247712618088015836571688183326449629268059421046477592468748969e-179
111	1.274576896724347862689148839635652504863698634223937526614380937506528004893171139295480283608288093e-170	8.533088741010783621952891044413143713118558066311486793974612464768199088515281972490725950275397522e-171	1.65616195502838092105310758724528403228501103990672603096134857596268122871901030902426123462425727e-170	2.277715312465805079652395256104599737459015350541879982970173196038599127448938572484684676582415157e-170	4.241744323450344506378132871768926636821548813670636156764977377143332634177596337381719150756510076e-176	1.041240876939927818703133733133977900710943553581634113101939584786161344139279053710552012241993041e-181
112	1.638883530333627805069437986629281187837358270134929159934722305075929287639444108208958673798663479e-171	2.435389986161427340501867108344976370076692349465279101860656241609628757229675677874779336290994812e-171	2.810042896572554982178135688847136168192592951188016052442168823159755388187384424954423951675793178e-171	1.716126903437067157687707340942967811171341385573789214462245432614950354505157551537793549836355126e-171	1.651764739375784034176474502088956767538556608470408738534096276904843137244562334306202298104294467e-176	4.17222910675895468340661285559972872286553311483920417342256637282730318730704554145950498883714598e-183
113	3.069636496192783720529266686788211128322526733213195454586276285579357862006909869535001939818512393e-174	9.450291367018780053478131381903695514218194340681526927657176227020203105376446595453185160496076985e-174	8.765731452084083057472970826739428131061035164449423652559697052284854011480713152519003365084306813e-175	6.003146855506674999852078002521085404206493672803543425629123058500650862369466818356997934069467091e-174	1.936479117694243155003409003601755480076105032041594979317102957910650629699491354503444685083506808e-178	6.505851705275817251252857670220241036439762669085211328283923545352059138932974476511023882288259944e-185
114	1.152007336527674025583093792284830046030969164454483259756880096228225424967023281645305890262815768e-174	7.393137911617127956865287501571988669343300123886809170070260343130840811670387669478598108452786636e-175	4.124151377879093455156256679855058499332426790557148528525607129383788728598886678440028627663349428e-174	8.49774104914512949782774240127176513811592859392261524058794897613957817903528595477711730551850735e-176	1.149326633296104738590838878935824892740158988421376610160633220551465322882134602395560973223896612e-178	1.56979222996935597388483236434597266452142033009445340297879276581013919438892720131553218735490488e-184
115	5.74894143977181639144869342173209216594946766118164983954365390770507204539537792387481208279820698e-177	3.241177149046174568366778977177926720720394937581324325148789342500175201686136346510734370227288087e-177	2.517127842723286085485634003380104323007552895981379022110863265106092018475963944928769941143263865e-176	1.061624194999873854214972093250410994332927363341907983460020936057489892448447927974576140899321384e-176	1.559077299989400257805094118374904543226387858499467282741759447382380514226191527591391948451794764e-181	5.886818367487376739768019300754847985833356166254862946860509166547691866784973590190829914558228014e-188
116	7.069361816310355951978828659433773145937136554086162177438982551790067283112078322165286167515864492e-178	8.543750182474475021863747320192927833432267573035413233605378687915302223819664718357442550433748339e-178	2.367555581176264155375381488054936786869726827167358549421155546125196990938718255565970812915111271e-177	2.368932727558339422557111321403121558929375165419293090678353556605776047832191450683642918922012112e-177	1.155872890945399538930996644968214608935547059415319707685355329440411553099434408928361454765621234e-183	1.826433598044108162574054297399400692969081136892378642274704760047084645162896676836185738215659879e-189
117	7.197186111207808999012019222123067636438681106230099087190478708997168398816643784706945426692654639e-180	5.989582848146596670819146593309887299545744372751615965671138373628910953164368255826401590939167007e-180	7.53909981670343254942299746798117794455270470867668038251814211740627721350848190396102875992120196e-180	9.749688775256878973813138312103164605496843067425679082025434025021352854924818920501825358346515763e-180	1.344055081359548528387414269425605904620117995147523661910434048149360865466226573012156858766754303e-187	7.478576142810565771672356059099103941940408157481242695131677636503482588326805046767432572868396436e-191
118	3.112915089705807932500771161971496373676404065407401573250446897366477614724500958363282028329818131e-181	2.075615393696367253423979921701823507708889739426396759426670164537982096889837078243247308446598341e-180	2.543206028286893743623267784017120056201802703461241457621305524873957702273566085622754156955435803e-180	3.328060319113500345679634010953349907683242230293566009953887484138330474138167012238150601390724764e-180	1.475179247746615127907497406666467461241057165608924171818960910231614565989524967553315703577119396e-185	1.354501989750952081306026912907489190932468654217564319441443433711962627760027702036559052768984889e-191
119	1.093549474365687250289105001641543531189713031991307767180316862749687685406744990002569596992680461e-184	2.102805887712778363086855210171620529615346305026993022063939904621806988054322367214381329036931521e-183	1.471693822108531963530954704459526354014264477961669075347880621018871350632933063839576846067684184e-183	5.216326822473751788188384906344642727555639157286652805937407159112680806824270235060289424988036947e-183	6.099387729929186158874944098716596421490707401145914894471828579098445006599451647946445056172084358e-188	9.012514026264896742035455033034371378282729861197986892030959102021133472658194145227399543974818117e-196
120	9.714285039917725326244838881731460784441282585542082107924533945180362517168719382592979896217774042e-184	1.703236575894689285478441560151567968518183547493646018809176132986853377065124501417292603395837537e-184	5.412503013462803022528544397764080384203341112185276962673635017719112807119053618263439478992721552e-184	3.116738339028742795839788321171678709361319143180560763572912092671440350362872089433181447283835815e-183	5.000536760477041644053846815313478038774683208500848872921030059100354962374132106291029614491410937e-188	4.581513381320969375277346563046415211270397898462720189015760405697857203864657224669748972967421688e-194
121	1.135210779051464204034568035376919933769184779826719099329078393619894865029772455742456329284139193e-186	4.034370627964391079375459956848685682935254685099745958552476126031918034167926853687230401808011143e-186	2.796978523685860355894876771038359758082068168454009333090346079834000480147511859291258371509131621e-186	1.273719873843648069077818130504705918807062117451680753951455210177900385896178379933805847823512252e-185	1.371414958412432339762443940293025379854009570191714737970919805113077463547552699588862651174886037e-191	4.724905193406199554308906723706263256249818497628564050886680054011865138410609946943224850300380185e-197
122	5.315902641445796218929555181863487165585476363307375797947697311146182176378438401783880946625974592e-187	1.079295221710412154341693440995656005742211573788533912199645491553720959571306800661334467743448011e-186	5.724819295604849467695823853690932004339589654872709479371598462023098138618038018864369390219497219e-188	2.085061046400922321757874328314410169771251343033303117115511039551280460807037217137644006811656192e-186	2.540104154287081032227080460698826510435391371214833081453101169574546907206970420354022822048209746e-191	1.072475399567491163430633141639184690237262916136040333735896128971590915048001425278435898988083389e-197
123	1.605066213912396157670000667865508092074372823591421097399105704134823832178733552645698498710927889e-189	4.682172298898960096079143827988214878620066911027705197306756192324067995670612045469568538728393955e-190	8.607263785333589211729540772395063773050288287134025518982568831973897947209028577943955983755216017e-189	2.748855213998944716558123909602512811248785213671936086243623539144272071727979589269905425383042581e-189	3.871717711592642531103575097197749589093099244113577686950073150400770415410746901272509687589148189e-195	1.813978197635045720777882021642864796175213064409520568359694667895624018472867339565038731342514566e-200
124	1.642131946576179871251017506302873785170945569668608137535368201737686848360228720409137070128087546e-190	9.638601263273062924003468731387445035460578337775238602687840288734176333304566707430627053977702622e-190	4.984332266821042316791406014832824881776472214286583320809310171140056542926383591424202886286132052e-190	6.750924880961532882940286716934511140297679281581372404024677588901900233654373931753178694194798769e-190	2.199454149127064507988895322028562306846999036299902269068842491632461926005384182486216175224287076e-194	1.639533882702885839374987348919719837136167090859069001165155126917013014848317901936673601224337235e-201
125	1.691841789207442152898269140227941436691441823664949614213611891374535717251578666341374491515638655e-192	9.425091810405327934079301629944703825536024495493956030806754164180237998920942242623209117628205778e-193	4.42022540051883486521923077207706254459490266906868558550085978851540488523665124730573161309903838e-192	3.321537724515612984954906823211611093579314865226638244662463151061350799858040350077848986140294668e-192	1.783574844743818493037964364276472694793174930868118403527801989906853051668177519961299426715689829e-197	7.725736037794377110073970435942559949310028083720260152163730984842975454154678109833607295764812376e-204
126	4.960578825318626114560244075313825316531953144454228770352286627449620825144481013448032519004469616e-193	1.488609594104840427760733885520152045196428166952439751263528132103054258974761045370843525371412374e-193	1.517037905466176371348294649614044222297110296810851568502684289262234680285756277368029516399902288e-192	1.365376783000564910153055119936655743930217689959631637397611501779532256730705209042258753184082079e-192	3.205054669610744386008801850140858316128095679133504181822627195257353964928522854837791853717779204e-197	6.562785693063605167997414831891672143526002524686029671209003973736589776243245504214873678686876413e-203
127	1.525748008814201910705464738971347663195934400719719530067933961717128821170907340974917359862896766e-195	3.80141648064967544705814007277364616559836690460395717701615935400793089234797713318180718737202331e-195	4.465223593951710813161112838304156014586326899446109754716922497295386297045661482261738415670330779e-195	1.397677519695599180329397844577325227363654564603319161499966035525213824198933885735470008249205376e-195	4.816651506368285874182501810251313051587419318068896500209564638308932006746490881861603330722394096e-200	9.082455567236110842533187778212464831125418914480589171809713649844763979667257062049238229479609037e-207
128	1.578297797113193670830224903971850967311482028537179372173915340432831760730770349355545130263087457e-196	9.529044737922235753208013199137587786694533434094018293213077641234757177511757804656798891666254147e-196	9.378985409715851224184684768936777529505409411183525503678434714964440536130193604301980051384528756e-196	1.363784689965113604000712988947959064394274538359204926554847330519613776112607993131214917462696685e-195	7.083870937062848516126114067441100070965679823857668677157036976288007833075225911056510201702232655e-201	1.822853625355035022125670237988824316944569910589030756851334919634174572895394713218030452908282763e-207
129	1.203564159637989276057664438922881011908489923016354568886627510553659509306821921329444151254474241e-198	2.138951366159047964164622576074889857853960307360094997890859388779375411476270976134536154178348025e-198	7.091123509460484141172319649957589025410074226701250555096952219060012561360946135389130492940758451e-198	5.879951426918016443650869124772373698811279974066797025712557538821971875431749903049437931452627138e-198	1.584891981271510718960651504903361758027057341624202009355546395164902339134004179932701807126878724e-203	1.839285298257087204709139485881470187803599032766984601183234143661572680828192917930817422455611822e-209
130	3.535819284027383458436315407056760525385221270514731127963008802537232247240792237656606016316746588e-199	5.287200264827791197616058954661903246626780298645476240398093453472771579670973317530672880681543855e-200	9.486785186639467997184194943693021039922773992967664738826631056182595094074878026874146186600548148e-199	8.64098708408807838692277197780876673322524831719756969312987007237029917051151810845416160432130592e-199	1.852128494348980138232011760137737210786991265421300768539388744998084633739288442400712408451985795e-205	7.469232384691322310530304470280412249483227406095012743760701937461574021005425325844011033534588145e-210
131	7.960622992475000703741617159893309700882698743623059929513618082678249385312432529667370616209197531e-202	2.444157508747086328555625897233291464294928961904143187107876606530060907178273427610131460158698199e-201	3.052124167266632308025670162271711855859972839852228695873445711015262792618038075662897459790690483e-201	3.82557371016907895307793542176000666232968265694250676166345660472584214390160099539502079241676653e-202	6.068940310739639615457318986890700702996562845983174276509576186062247954894486451483834994831492885e-207	3.374001733778251282613505722172705123888358357238535611950909915730329879722307806918913682410150967e-212
132	6.77445006723821411321481991916651544705550061578009892087887940751100694773973162625466000022251443e-203	3.897579544083019563891760678419474652265114193190434040669709536040781631552811466338458499069482291e-202	1.324589735890965063048085283590997028815545491035826358208512794736234008979961630852422062895157328e-201	1.220851568637363132999815271794773463437404300461934284170705832883101411398088053306206130713175401e-202	2.679662177263056036988121586915236825813249994694025743801192343522325943738510382179899896630874268e-206	2.285048727680723083644845668479372286026849898935999242488335353053484620050023445950616118482476125e-212
133	3.539255806784147719345756423856413916961791608960862210800102529516119710680031808437815497491403622e-205	3.879288273307494967002202795912866616892939224796991700085430519266107582426435914902820327301143172e-204	1.74049825492781565605557910298277809143291285305997818086802920737189165351244571581828975489840298e-204	6.423306737242177976151768931379638226879406880985905953059747329489885389662514881101780341212572949e-205	1.051186598686615656215563012659678182871135704354329712693934526724012078848895854154828543857207452e-209	1.055416008945730113496951871302505717949557139662782307517489440106862338733898895942312786402343642e-215
134	1.85902443840691527783401307431314330373651362285768323594368244383925861789587155669238075643265313e-205	1.585962466147597941408404774190101693467242255044139456209594896271263039136186244555766893479474357e-205	6.442670492829888569954868911986980808967676123639122273484277828724453906994302242760091151555617252e-205	4.620103222117689891643108408452922853842567044007996529051939286637510159579904774480380790059854504e-205	1.958473515150667226339010850594735633916550141621275982365377603049956234076372311624139760666456635e-210	6.037721749394308081726960049973020396613236170382096351558638803584893232316420274912263434965260938e-216
135	2.198948473571736607654586162775572327811892685074346203795394842465603495317696326301831801575376183e-207	2.134800499561612491810114048651667799786784164150815433948397089698456885206538101093473717310885901e-207	2.151632459419401428780626433558932324647635183511813640047771223560275257812050948555232970265352418e-207	4.631845713499306750975860096253393222455487954424752358074145362200136004364223713092104265374626775e-207	2.449082304705033585298298610695424733190991489951855440029044087702188924376784240604296023509756469e-212	3.492246946091557851446139564470092700783791287436928103077105115965862403000243059587700335562277369e-218
136	2.564041282625704808086895291224501894693109421352639793828596428552175995094938091740653799847304302e-208	1.291202210757851033615325837332542829338914968052247730886708852119522900100118380836622037460643631e-208	3.784462236190420364274949413296646597933604227643095675376398998389923990594258056955183022682806611e-208	4.210474603060381307596898186209985940205169187585610359915506104715738899785919086440551858597010481e-208	8.436003687602618584081513814431219417359131790539717935420373593428872393352153209129472105351473133e-213	1.516863805639116164109418473278886051098086534912556453532217402135277660596653376935920536468319262e-219
137	1.459831599317229671871472253342544398450845073331231864656987509175237262646482434168494155549131225e-210	1.544394498964006145831737730027237930493734761554866313381934287340747739898213383491989486857448841e-210	3.579572864768418000989287698605438743461119916203293637513226343548037258622392010975829474100160113e-210	1.738062410402682777862159026832665416582495407418552339799973772550076095213312088201889131569040936e-210	3.902672397027682583168441639842276451131891296601986382125986690125630159204523495454825329146572597e-216	2.566707990634947079047768070274921574899590454749705870556073516158066098397971374634825800065102074e-221
138	3.371194009996953349928957622484639510007113450171223542237086345602185028321959912953781659883920705e-212	2.17287141321787083317438192561476321338489065455539692163730671832867229854995274947440641242892508e-211	3.688144351806625119513864318183210136360718720458250344306536000658214238630217096882315967505285963e-211	1.253737699254835521412205427298515725683642041792467705981429373040939388411825941668508654461386584e-211	2.02798834969693722148229727581796352947250051484356342406574577417205001475185459125171862497730411e-216	4.629175633644695949773629594396540868764501617157847822152285423545737118878001238241136059239584847e-223
139	8.04969829544255760908162724152637833997795647750598974249949002829075425178796846597638485234978553e-214	1.647791424922505618251605306078416539741596146466752110576602394828339972792351697789033679471671629e-213	9.953513456724757269799001183893192478940442029738190609028709940533471916901780428764806154151380303e-214	2.359810328083716983669753304483100412855959843890116399755818251834861270968490067314569146758143562e-213	3.140455596396301967704422909254918442100508626916382702229316663481846231876111127956287994304961094e-218	2.301829315649048080688995953389653667110663114541569048274299795425704907805679471940908791001427921e-224
140	7.884540795409581180338246626485907566427601790959987923182935147919744125000925150345621923303479e-215	3.677692663449961534193244069933085436614190180299917724080131102176331485165837957346731210006785113e-214	5.148934342707612240189137116273137418218473760865538516716487446610333358407268135110303880256842811e-214	4.79620906638293977259784793845143149926800018260016324665782360129696996979566834918191799991310798e-214	4.611265462609081107642818041427366874704489249854548304865628414760647304961043558713636815521525246e-220	1.064632932554280745870471227273786126489109755300154488860281328224224234688750631430359463060644116e-225
141	2.364775797032782291079518725024119925814351975930791236166637052372323840037986935944085449802914968e-217	2.127318658776833697328024096742735945552695148586786436553187198708217942684299913634074783549944564e-216	3.704445182584121741250423236856242431494899778628878572151140243234295419208590175909994136358306808e-216	1.802792671636930323973609985286117159146366390819290330140396274042278096572191993676200002073842904e-216	2.7754195686837356590907688613065880699683207068378779479722173909349497638466444474563053868438596e-221	1.081386142227241482876150613547502461989351625024455571317543029082551503132182383753072408717287001e-228
142	1.019441435033373969055647618129652518396012478476897097622755029957320274719310460563199928403815887e-217	1.602428627403499250847726981409559930862621815065921454019889596088542489977896527155436539305356345e-217	6.173015075047481738808263030925448081772321808733827344830714993531902023798266143703838393936748782e-218	5.422136696770921328466384203090517144520011737307569524190919100008966003446367670109120683484203957e-217	1.137116753726516970174985027545267762717235963751972753102763209668168261438741636794157053622486426e-222	3.166087218509479061534900589105589512220278279328245760181246425317900764619449506464687106727685798e-228
143	1.004694473043169597454783415111229533588849984607237278098244056564014065910653342612266158435290967e-219	6.835284779667191774208616923518624411092940249073151920118213006414508871423911331034923823332308817e-220	2.868173725097546907648487475564847442368011316132446340925434095407979041965702349633839071209204336e-219	4.973265095302012892645487909159689685185454600173407046750393070533190136668343968320670379682035962e-220	3.694225699023693291047157547115150112090565401561631817726495018764416435932326991375157597571038543e-225	7.383905977560037147630016964492732439639331309730957731387403092370437943112004611718141860369648407e-231
144	1.094143852626120724940040016680392177168681689897618997105053406466001154820923998528293898827313787e-220	5.099964716885235616547999278940902514541502865141950412914431642849981268983112321790588546234867198e-221	4.076303950525860529469391815279894510682737759663123820494349809283126950138845583749075470666861788e-220	3.802595756888797036605080180888850552705768191019751203907653646631497445871584237121207670765914126e-220	3.702331395997267834162113825788854158108514027310499705930844232125418172335821038674019056063540422e-225	8.51035534783789171162320109812525796229947314500490983113159094075229563375299826854122758293181891e-231
145	4.243866943368660337407732556172914433179103473890596418441331962430624362044843975500379757729926084e-223	1.618906981664015889639783732536098473854320001994998477668639989578299242631552833915955839739061247e-222	2.66555000886403236575917858638957465691084204192616371995205425827083291247483135232257671985160912e-222	1.282949837455077182531733644990802432607518241100088397774280628426569979651019140322433147265113264e-222	1.368824863396123934781327806761428448201803129680415433691194370531864212280762403159626387253348038e-227	1.555709946215932258254902330581771161614962307537599495523913689659354635600868206302825359912464217e-233
146	1.061794023723101962488407399616822888514221097010381462310644408990729590060970079154551430359797733e-223	2.005699086125017265090915979704658279682657746926515470979816811922684983213442139888833203666484846e-225	2.289131298396737566415809073836919481398833816693956303722683499272456840695986839511868680621332951e-223	9.775154097669968341486395048028278426191113481267326175757108424775386553000121175389318246152825142e-224	9.950044916728392904605623880574573913489847903084355637898746504548108989148197373451744311827486742e-228	1.897190334006521243248486516128552001286264092386982568201943684187946272427847705297038665613143192e-234
147	8.715764550298766186888927486742053000843074989484111976828849824847504853508679156329541254278058132e-226	8.891257311512836274038804685071212960347504185439925046176781219329818845106312114738960064202900372e-226	2.944032071442455528864043136126325144900621923589335678557637457266480774213227731393776145907024763e-226	1.185933567238289528409199328350971229275345783459101127041791203658375310779885813290599226607288336e-225	5.586411410809968858486546523235609261343380261672718957949145768894234943127705578924460435372637042e-231	7.890361555249470858919900214690544830722633430076332620545885300994789863598473058749361885803270833e-237
148	9.597717941123176005191840581011375456428555549931137508060473731029409363929011173767674883892910535e-227	2.312493553860952005269606035887871959819108529612513979825063205386398005694738643832601240449055425e-226	1.551637305272149510641581785283947615926377991739009175736730122878522295155291997011195282713307016e-226	2.036859252396667550356013211229634590382663297522913808300587096995327693527279229196474642109591997e-226	5.42447902631594673651062123287625855912244617536691930817423782231653247284235656846910588525472235e-231	3.492425381251675490571084945130221540997205707284428131007218000019700027477335285234136572331960869e-239
149	3.483490235822178853988144028963188357454286577206174489326159567589834734843779346359118717778170587e-229	4.303194327909415816478165576769727875483021233365784678159142779248846211323643339351454580353391483e-229	1.003184337143566787540452769129125192134220222188671389314605580200107747022362179256867090480945231e-228	5.053063108272692186532265064520940108370971342335614882024000966806312971867670551442165277258524026e-229	3.239525487293947981295704818514255303134112421223951603625512088689955708204690138077824563072248941e-234	4.327161244797482526466035097494569849912614674740230767706916737029313042589183302871605415479254688e-240
150	8.160455429334366058655792942000703185699449066700344943011453615403840819299868816890638973266728649e-230	2.025282279351238083697622140215201438760229967704229991891769891657857838035940468248475079660766948e-229	1.460199099848207330721438116762713052942614271877854976969098867860016389653069934968173603393794483e-229	1.577165100760314085852403476960504095278001056017479043506601609578324456162036636362894603421048994e-229	4.461761331585644700099568371901931888600620342250712422668810127685091776351202275531954081000427856e-234	7.24242735624857065573102902375792766254390969104231877837748068791502930234050368133228596230340584e-240
151	6.100122303820741929541598875211013025898406276255998150526658627606876612791622997459467471360996418e-232	1.394718789297166069860270775867330021861929435135681200202160027249906874578935196210043534035347438e-232	1.748541120483760086809714013169733078505649889214340428718483940867912171133887215830391691700377236e-231	1.121175510221878932121903643808738024915088352980242455820857174638586884410906803074250702536588906e-231	4.574508616201438700747862094385337856239730555295637793897433150431764008166968647847064802222762692e-237	3.339397880129170418804959752140013185546650495870778626087631440277011011902195525911657276212931823e-243
152	6.511653187345904449508885080750085880138329321205324307312612722510538539320863635567703037327597098e-233	2.728617925456040811519293248109266525251667490848837723944137477441979763902353761171931404528530674e-234	1.747125763160381877674286439264304715801027098731275622916015921746902588449814095489123556479086689e-232	1.795561264633604315206994294881089966796836713256937061526912195855674593394250113857088200002246443e-233	5.571147207087168820534018991004410071365004676895590635426193294045089086464466813295651003958548447e-237	6.437129475252123784554565875766526949953008234668402690490174154396587838542682281806108713837622282e-243
153	1.715237345831870778575789627022133205413075626592145859722394135679530716989484493472327103591346609e-235	9.538589864893261094315766380025955437773782139404010889965525172548376134224227227379882693937675776e-235	7.940247645431462851212477671661470408960820774284621596598585861120564118377766435306525828511726727e-235	1.110507343648468608801723700183018152094005656269876464934005801388777780324201615602138230099153904e-234	8.384195752772243775521358023436365777047341422491580706982294891974748016828736613613361501751003153e-240	4.035084577838048264290766291174511558184251463033172091176302081532598567094820728628254553810776981e-246
154	4.798821346903928406621064260900258030984417618430732749537558913429839048346892872714363168139881724e-236	1.417316525605003743540903620518979663349470597998707040639004560391091321918852018888323355677532614e-236	2.234872475873389302452064462038223024361799252880116016387791353278453942117690872180154727296972037e-235	1.065769335182118166477198321933645505051456635251387926349213907447435650370871738432149801745775365e-235	1.213421211046298793876481036788904473695964607971539590282926791891933915328427647471477033937866858e-240	1.359500606003251869441823937910885652616823914895433385617297190836725372367881153455653995267485206e-247
155	3.291910743291146147838202044582691189836232169561184095899516629347286090176936430636208481487115732e-238	6.769793669514620824969637668302468063693364457038635310060934019162983871602575434713862947710466069e-238	1.993039905270622688418920516963803664670602477392830314417056300842362546316408813789937434234049243e-238	6.793780544971735986244554483615745874448081036229564376986839740592388622444405926138544040191967567e-238	2.270254174204361372165235329514332906661587931263938797091446902817658968300265379580770323585316985e-243	5.903242905565816526647577633992662368873404613560904323401385734716271678704419727719584327956404271e-249
156	3.124566749230769000396223539839962738417563367786607146465861456865136521357173233584311246337557451e-239	2.212790626101632631192422287322031143125942276290194726677682378118402493496001219991557389387849569e-239	2.801536667419325246371789150409593105643304875582323206090386315032798096078278365918793534911252411e-239	9.182137875321164559173091039123564968183718314951798774047485768369567148802436090819230225168519545e-239	4.409679095664524338987510703071780292019007146004780367607068941563867203191393975869438180676315335e-243	1.159215723974664194185508412417838050715786328270423664532985209864525362214171905530068087636107409e-249
157	4.192424737922202650692797541347506163297007148464237191597319630539188508824692279489090120209086021e-241	4.426890056067931163688096671889989129530917270523965087492381869319980541260844301430255212276003828e-241	1.085500434363251703006366794631442640437627877044241152280888374279824570134547253732350125194415085e-240	1.207822073297719016636013235367527979252070255097829196619708039444426058480637118588014182346634671e-243	9.636963447922460649176988976154722755341752155663460000684456995302565162682255391475555514837197629e-246	7.588187303684536024071761925317969464450823140909282014688192639862837720270870895110719751577103515e-253
158	1.557110001450149713026086348096650633357921725167196063602648645446796526124557729672277221048541369e-242	2.464794484781188774235838289312813637241665285458448888375668252861682858320329682175476331900747995e-242	1.11592932947861337720690390723263932026979173421254145092444554786222456070035701485106599722581919e-241	9.78701510521284095002692572393307942555632787342789917143368734162614603761744822979742521870718365e-243	2.827701343905606817656178664909074545270353332182448670517683562986118868095991268636614868632824026e-246	3.632475695845869492225278976583296791706823815370038026270240996849522978078989519727845488381895622e-252
159	8.165867273497003755478222908883513158746022390636012705014846902658549865484216821438377084666897847e-245	2.31622642110666612325042192385049754538421808712253258426206169137704635147412688203712508723292872e-244	7.281490796603934454623041886485877824786442470190000138135156130746205780788820036481390949553357536e-244	1.091803084319973761866950937423443396189429093859063294726815934742237790946863535758086032249337514e-244	8.177121469206958101821977202636559048428094721099302300328433538285117770873180456182125415342828642e-249	4.365126087259390178699809971768249177481926721194530669657725536948514839498347575261931014330083167e-255
160	1.386849289700492716804724206383714006526431144066896843826874138186829617775580509510351976817381379e-246	2.112429584038855097087242136504721602223615585702962047837989532927166632814371929543720679607603936e-245	1.872900148699678640069394704188764224204649817161416604547111435047170525814199577041703650581137444e-244	7.082793116876187647606546355739719136020175192350171037630524903067470888983753511438531822325625546e-245	2.684320443347379566898301734626600881516095532295212946194014991258882077069296939489970193268621651e-249	1.148873378573734348562749322474414970795625634190068691798785934885956255974526928969443262411328768e-255
161	1.40061452932072811674546827531047553947393920355463920135603475911978238361693114836502292685236941e-247	3.294446418186183176592602535782247767107603554705594409505612474443549629613690340771575176353671217e-248	4.978158494890418674385027635586096784324655767171324945449993719277099899621320869169642492545370702e-247	7.284169821745502795603877906356965211321865594129106364279379452853164074786962326475648870226683902e-247	1.064508409858659761529946851272954093762805286809319535002717029641477351836369689354326316226555906e-252	2.134303696886333113101962645994640556482877853835044971170061478979998636886086979654389326790070211e-258
162	3.1152683206705489683946066898881490923510644386059945907292052125508573490950030835182073000390889e-248	1.183594767089149380289716114927864399292934326484361188410380373667282963211543633920454622987259052e-248	8.291370881357776601259009892210950289196152045453702150056214002979205566450464858840185587579624084e-248	6.195169051228643986152342899961723660351567898643560811589110880649581524270439554779757158218737059e-248	2.052243169413087815056848454725095583364184384159636548742035447721822455704425757933035561796699589e-253	3.990088570505812907281338936504733047567890823995182654911310734606935168559253221730004781854024934e-259
163	1.675042372505548361844686551190977081233571940262124924498363299888928553594546230686975522103532605e-250	3.287980546692518960228800510246529048786221423417620932251415647368378792192093135869611465965464871e-250	3.499084929703558464613527777825018960678306990484899731722415879133382308752724479667910930060898538e-250	2.407564405020475572318880065976820888066701132050429527091491019350799407086931553779388201899165772e-250	3.437817707312787447260357012745562265610109082070188823958284781803298190739488084180314094718267643e-255	1.2000538170022709744959228881263560527988187420337306709584213819271869678862039545192782879853948e-261
164	1.437780319314900258966948615606216176328216121877552039893290234989376856229868911189479947743664387e-251	7.453925954186034472517228959126527168124783396592367449104960235388588697319394858163517202109862137e-251	1.108870000430550957872557343444882066189704986008495740028235872944700435310211693920447517982298626e-251	7.35013426034798745502138869354426351937520916660669658274147627051974875020689833797874368999353498e-252	1.166365780235546124691751854962143897038182040879314469518421396298676120753576538971717121342790099e-255	1.963345996446286931499190237071041770386750952893722666995150900841407410453887282815354695544458537e-262
165	1.732622414748643238168098451435193496778671547723166969570626038123143260961097199464819554903961571e-253	7.581420759627938005197445290919560233375953905880576425407417325406257710748756086096732327511158293e-254	2.534234732786656017905478276788356786781596735267313702323961827222780622804807128847030190780385984e-253	2.708860020636310128118851762709341841053519483860015453489628635263452243833006051039949665556984137e-253	8.677807871181677458500761308042290612424521900881198015058439384208579806841405934392662613490161105e-259	1.094300857459370169094794292578410030134041752990703573829295347527287128139192610181594990661769722e-264
166	2.640599871077920397134178500222154129293837763571037570381315401644564031451494880857851275094811415e-256	4.543443678959803765122248763386111645264687904775952178989272739070240372378642138533584188741043092e-254	8.023507165101314434897777118251443174171045122546725844795588018546497919540317811926777713770379633e-254	4.448913578789246445872580438954247267408965335505309239028245946957674788882762186772244981101173573e-254	3.868651921870630851554357209639367231153351939996932916086588428692031628920059414736523520343687837e-259	2.606720907108822234765769467540999150588650225711403259577784209800657214211820563873402256098582751e-265
167	1.64387916771071805873297719346752825062063532543345739242628645281524762861639352191768681161550337e-256	2.028614390248883886505649665740030034023707811536600717007024751616910035265019702426083238801825638e-256	1.872712158762734092962951987380531646422647947297223007153219152322452990759396157164165794554312404e-256	1.08018267951495638818732271450535876126351808289311634988012451859685283758390455974391071788824756e-256	4.738252479693552945117538653777206476431881144825070108269448138782988998114316682793164777901434827e-261	1.537707546384539424889231478402830548707739242481062060531258929556010814218922598057283557441149614e-267
168	1.550136284783450050006451709954432861618197679448701159266600727008646437144980158079748167770059813e-257	1.517471160567813527770432792571805205332540941140908401622196885583224049629578186164982546925419297e-257	2.749385481655612123096310984791024180145800820613824899883151161119771413876519716294998766638176126e-257	3.55884921246682640257967845526267252625237909056276449275893232181085639038171046010982207834353063e-257	1.822133044136909386113837252996273406473637807415906478217224923925722810060950451773719747586347343e-262	5.470031925473280642895757885220604963109454865416578449861193974120386333758786958275571055740465894e-268
169	1.46181713930327801963959542946928068590702983963673482635946363004947963516470420966065730068438242e-259	2.465473295116700874377173695377588480505985678123065732282847700889058919348613594703037524892799655e-259	1.375282284160459350150217252854966942034729890875315837807578988697805881008352703632931568301321841e-259	2.778110666275081522944998333664609088721463893133418017707389665621915730088071694022394307251459204e-259	3.705272633717121096185183059718138410106444430789855875328913136588733531288025827258375937974714947e-266	2.368666504362781186310374934423132082342589060258604854778897486542637248054602029803577273665346351e-270
170	2.139342096959984624325371708355514892108954721886652838830321118037853500639416806569294612597817428e-261	3.429509356451862498644349982469666719420105606418491255264751362190756243155055756668302021064476575e-260	7.92206721821577178622229427444470925716383839246721058150265167706536159226680590055821749438947727e-260	9.354374613320391084188019096185239856568257313877838751440414616185136350070869421806366200301065204e-260	2.651760755377951603609091424721413149671900210027802422452266931337862427883866932063665525315141845e-265	1.22563553790575979481645868404940962408540158458474001558923756762966221719527893299570105067722764e-270
171	1.225708260342934524407225184803061019756405555845427152811265710351728203016471248329826390108442538e-262	2.275149378432660825351799816689549798481686670075382442700067701119624258497027776711601704529742833e-262	9.538812390089825529656610148682993063627522571878391739759176612763265420279512063558471188504079151e-263	2.615215118026504895819001964468504852061026654366757221548164714572000314115221320873917308849834034e-262	8.155321802189284837267788687239627293023382730415068974883244655591141678543895439906586898156392575e-268	4.782878353796598415933954262877145092088751496006481220896806797799544554682643585768901558425592004e-274
172	1.129017035602899178179835314870590847204164181573547305796335696713624968040907647668678568506784344e-263	4.046336556850815839203911023212652218554205874873144236563084673282143222147719590916893894629670529e-263	3.606365131008487049874042148548841477693241188255459180521219511580870960874611324333432063195008618e-263	1.778015672910497439958822453636716960247029014297663190120585983844086613883187227334337932073585183e-263	5.885804812146328402352365081784716294497882107025734501099226852679655068308810182806468868251060479e-268	2.281634803890765019497848691606724384586453269022128151824333518404727068026448596201768127654190103e-274
173	9.641289011758525112914965764348756954575089051639716253254006907089092506053940153353596535048946483e-266	1.633210252694020891211770499062371999790640661790485879551717157976571123816277394772772431165851333e-265	5.564004564008577887578270756258020039208128278415378540006798630314694007645465741182650081334972088e-266	1.222788627917615825783086464885595380556625157172927484423033782162613726873136041858303320462248892e-265	2.056159476620009044591673111627240369899216254493445990469636298207335733661079719078596212939646313e-270	1.900497780531890343770581943384996514837935762919684704072674559505977029191759614602976159982728022e-276
174	1.711313887057922391982097688954616581133482685755139333264466013485143744286939122292970788711676478e-266	3.682987983838984987716186859260201441905503480686939303160537355524090068192461368702070041583486048e-266	2.677282488708740217532928155249290995646618040015914283931277015587575111751260173631691783517945486e-267	9.219126766825269868316433903046901183653334857252622967512806662559680350508033589472812840399645513e-267	3.245595151846024717468199840747057321446827434076668901338439200875558043523796557056073005385468739e-272	1.257628340366868991813127965432325265591144844570207436715652633274770180381825332852595136173684571e-276
175	6.973863231151032174328781652902238442611674301326157715041403691625287439433987075526464299606747953e-269	6.864980370502932295806695350927338344663398979097421031467663288477841764606583408602622300404113873e-269	1.554508271551180307571002442008391056437198446052760468008668839649989721402457674165767531892910385e-269	2.046223494922325546608784594770055641120707058848992326117377255672210845991875511051779597454074494e-268	7.955423272970679096921291697014345512537904794379316450252884260099275854291175023696352800870322891e-274	1.054597134419573442602484859690936287642725127348452572970214973092437322710779780185879941168747255e-279
176	5.404796983665036714792045470868262843350575396918877884198596613810357999972557912664863401573495799e-270	2.622601120417444445744437841304191892148255246637883085142098562402186647456921960132617189135644393e-269	3.404342476407483592161185304881678140386895565162297361390200523384845668585672265169242109607503406e-269	4.120136002098667419734099310367476053538511906041988990370677939662324653906324293960432989500864649e-269	6.774183178493737546828576391092509172341200398438170021594849492280943381920832210272308163865537368e-274	6.505793827473361593657684218958791942194919637556408588652408934004249883059444794125531475115909059e-280
177	4.394495408867089766090363081379439794687133510099040166793090640889039124229340879957902503991417228e-272	1.328754715790957047743789219734898982415222850530076698754736116494041018281644787985975166212759576e-271	2.678484019757251441620167440506995931999909325247832459171985353314883459083059784961512267441285046e-271	1.690394883749308449017351190518492057656231814704042404154255707943404600950321078023121731402701527e-271	3.22789323643406986194493114480956353882968403160540197429478644739993432666136669981919201563536024e-277	6.870617937990958891507156987142200890135277555348324920501992966721462860190526938790815968743010553e-283
178	8.897555228057259672211967498462262220645838425134920937857331765713130065103348349731332291982488558e-273	1.113988659694593735618503242260241290993708357753362340795585708173893479439617092396871864388986847e-272	4.223578497563400565238402161261535539606829625454259418570824722832993594596293551927916233769779159e-273	4.603089559720182299289651885071551196542974448130937726050500279330453807979425696439367962780566644e-272	4.832133630701643302302827165566327341060515836888216516673714287038950816962911145218515365097304644e-277	4.662397797700527147294120447997280701164999259879971702190087923888561836607649315481087236394344802e-283
179	1.994789589339623295096902486996370730708178579940799681045623951929483329541974235492817048401977207e-275	1.398759520932284436322277006604981010406134886572392316950618636137335990112527410191520751822122703e-274	1.848181666123612648609896728734218877310468024096598845732978936645438595458120517639098897280165e-274	5.769846037191917269872003170154758291978087347230994747411326239841416020576366608951139557632255303e-275	3.536883962942264146937668913874429517501807158529313443571936156216089438377962014556542368010625508e-280	6.28191710908858506821189968846208477922384469399067478669023190614389485317114426656813456555813422e-286
180	1.081473417088722713161632160630809225345077308337381882527088906534640742911898431771974992842487518e-275	1.777237554378320665390039014920894228624783953569161596969331542669125896058586521951687639746151998e-275	2.332466547838088066128452236448957819287981372844094749543736243864634814898618102742575320004067901e-275	3.017117192964173398622362543981866818459349985766528541827015892891937385303609822703416522189599593e-275	5.136638376181830920235068618343257680780995658721495861840183057513085074827480275437071550638419129e-280	4.750579613852027983775398256630551859599064615331881822472270026267282775781541071951889888584819721e-286
181	7.166821986319143119206996920558834491765494299084615578328787055134639224385239221902357199858283575e-278	1.064025433468176940605717009105718162373626012227050611932324324783731373970143951253974889818923753e-277	1.061638829935023702602111721005113449239278184367449787995515269482500857138986074238539785325353931e-277	9.345067131159082177508562161166049278331389414235125818678478290666511162512283810094276644209251462e-278	7.144071155185278776160679254131023574763077337452868741496761760070880470065941368292471824572718357e-283	7.748447102447421248098114271254762107988117974126740534633316050209195938153804198189995772799461018e-289
182	2.000732755662607003024231642872810472625586979168418074593511963463222001545303532197410866874221373e-279	1.658971609668952858354449040211156313837455344911575362072061382072184098799780351639021835931529238e-278	3.536342513953351712936450708290156708216834414635592593537959370710966655518699086658198052375511468e-278	3.896040910721865285279942389468707614460863659939669581450251616426850957258084467515664354349694666e-279	2.513704699945756259370916504321099779331810428584765347085849711864793144757525680283634999883464225e-284	6.636942255566757534833853107581298143196324414161311119407392612287701725878965150689971932945722915e-289
183	4.244825358774522534324551574537471265605452648482348117464603066128412649030132320729936133724015812e-281	4.599142691235059482656086349673232474446460475575407925031043205764696057542260284536454494595336723e-281	3.209839314280914592276477728781400200581110518953995325448892807304386087134368156814144047632009124e-281	5.635482946778398051156480124705303604676624751994482907065052758327602832996532663804774514260493126e-281	1.301442624712240578756618540753950165854205052153858392177476547624825851193598058501263308012241818e-285	1.065998714892110675554174516686092067643782274777695213090873567813534447612170399879060646947010614e-291
184	3.264409084123041333776950228361756144470385405135633760833352661927579779232532451880671408837908578e-282	9.970457509548456200065884237225365251816932228486832713596697859540143238968154311894890267786773835e-282	7.545961519412378713997833799562457198468638021786332170203572333526978130270495463529139503126548505e-282	5.219104989477409055529330918241116456580400094396278179829944452879763606587822465202713748550178003e-282	2.555780594676496147855334721928345414943741118761138362910140874135966256347912365921222093864696386e-286	8.188912914381944054033649548147732988416046634154936660055357891206028576315683978651298432984424308e-293
185	1.7385355791142875276174805369885691571875445656718046259046690000364989733596656042757661278922986e-284	6.889576371073433514976308664173058257549719185617484953305142389475428617777664579133442165018586095e-284	1.2810597532208898303807170034285892029495330831335974144826478714313344727700878913823846232508415e-283	1.17272080934051353231795506165226440304887717335626919580548207822631576028448075902272288629041775e-283	6.269862724115501609708943575497808790824307027861254488424763246058595927074271609954993350417927953e-289	3.054535366014923242304644137915458123159459186365797711755933643984247676040501298266903604207634623e-295
186	3.809993250343148804085419800934597748199190637893375256946749892153635655379969439476139689521026271e-285	1.578575910214656900298233919861052895417181617232776165345770034253779554148248499003952870008507628e-284	1.308935204272240132903976407367771163209586650372820074784654404046929827734589019535462600387377992e-284	2.510656855396863813476550172777236685676815038243922575125894375997347888428930881220247682558911606e-284	8.84683467437357684177056133272328779576634221799971186389277997905788659627628936748187619635644687e-290	3.350462654302482210421354103185483195481767068985295378308903168454254108886147548226962677418719324e-295
187	4.32090895046442213680936161699776305466300601568638715604560698652767741167289769401912982654981769e-287	5.658597435140243998400620964180663275702060164820327515869901264951090936780439813226692822448256734e-287	4.147170226666991585249181382544341424656514701360354567878262488366000641133624057449663372082485379e-287	1.130783929549566211254734470932122560653966187917202081471741216303121121632372975647981792725392026e-286	3.489184967590358294270296231168509465804645685535486494210973662512345558993196205216464863373644105e-292	8.211142321662814996093515719698236743758697180609571699652374581383853229889317053372862245059532267e-298
188	3.855406743790694463180071333962841590264618484872733688702729805054487414468225091748961330289435202e-288	1.523968812048423241124917385569516271441130795490235752094880191871771494198587733634148332623639674e-288	1.475626974401044042673198568934578146744593968519334300294250787735521253653523587439674304248820107e-287	3.254844445393020648863995071959833492157249358313973882017728141502122452292990420287848035697473583e-288	4.322515024852775608836567743322318502500320506706992755887358943112251637304109582168210318712220227e-293	9.912687773325483872819602367303593076580631289918118530790960620432660552748705679147877867458609598e-299
189	1.914082512276761652813521545977543686956396656008953071149020275716169052003808909117368425990652447e-290	2.058397444364817988057493552256030543820809066972509508274924701306216229976206977689659796854861255e-290	8.75696078880564066760875269883340449034866309229056597862503787379930881671144625574257399961463008e-290	6.563294800972627523922335702401207636328358810763778576089797171025981461383510073180602311182078847e-290	3.256129574378016776882825353699163452810295555658880985450768841906335965977074860896560281519565183e-295	4.671966755686883210794621878546373274689002603508393915161484279966920073170574438231631371992277584e-301
190	3.566932845238102584535224810939813626195450034442382416324520800457382077088864390865342093280726981e-291	1.039313765748891533307590912892260867693093345567154024185298902313272004804032619917147167693201227e-290	1.350519020425182214031731264784849923313897985450132809080782407671073665900730316789486698366180055e-290	9.385372043890411642308107438907918574844123143701738593185411652768494248984686995156953012058947641e-292	6.12198410384195913579401805857977171345450618124109214471550749651399432302250961415174639399365069e-296	1.920330552569354799258343628145764975173257922169353094480295467663748229802728488596934217695869771e-302
191	3.418191030318478049856685641494234291315191872487780170757497603718577955595020282373341020326322168e-293	3.444539851392943478177966293587492023479325429450129995237382265047114136573428686312180156698228895e-293	1.310259636814956593898201583968049494843318410203016557801173474833698470321198242470734010308807993e-294	8.685619845187017071250381640061372882814130099322263553267163109494292890789061086221187518591445341e-293	4.694581438165320310887132950685538008448060202944640137657326128441129515250260768402285740035651422e-298	2.99871871247899872127773411342945426560866848051258411021254437185341879977978413037579718461800392e-304
192	3.069803411245012765416604028739665827499482327468546110339063379294694825133219989781209283063566138e-294	2.79291960263228741475509769225545187424226097923647044522171565793111918850364047813397781992723455e-294	1.018911565907356389745012929635620885894251358729484964534224187449335097353207165122768545561733795e-293	1.048351761730687184482166481481997657372452497109157673705538467295255108507569271426251622097086541e-293	1.305673334439961432062470970172139350279075523128415793279194427478757796334434261709863459687714186e-298	4.055482988146535189045651601404287369730132894853211317830337556847664089680003075792569374509065233e-304
193	1.316804177073248448698682221329366241956365617606925202468457042357905983361215810092779978924229957e-296	2.294104554121881656979628667992519016680820114824338593744026993360986518708398230972387267741713287e-296	1.843402489853259728009544386203466254762761338875240596287638520350594248294281151796945552176881867e-296	6.896531850051733364508914671181699002047836045466092031016790973956715327215425561758611537150498699e-296	7.273578713496558085333627540405653486952271530555734668456975278118830194644279080787620891680776718e-301	2.531345744816945920153617711875361447695042968658967130852538217788497345287884628831861766317784292e-307
194	2.456828179022077825145787556452916522392397962846496999907347737143522420718649094350394940389188168e-297	2.528679896061130765842736301689600594377421196982870328673750604348796860232328142578770252861969697e-297	5.551371034151009829613298155046532335260475626913975833812136847308240190958199083886485016926079526e-297	1.126917384783802346005264931391579911097419575553000268864050991663466777990078100596175638018965494e-296	2.798488133484012201833961221965717541522224217804472929822661327580267161611130148880694929585680922e-301	2.426585459455293339991771323062438532275136556123731852297601742666198588550566498789430005468163945e-309
195	2.203816268277220809076641241955022480606126989651918120957972941961915157414738557399102046764929516e-299	4.314438072349795761556191679293221037511519959331268635712853887362509605084998729577013510641398609e-299	2.062360630072477380096516042392548574243494916088153832515288098676134875320789313887756640034408175e-299	2.641454055923559971995824748705744425276485762852063733122612584472279848551776769162283074620314045e-299	3.61595724893445460893801442409532183159653935204917384386110130496707711166265816334781107133450437e-304	2.861556978287281515349904141311403528172003154650300485996959759878112664783195679591620358463682542e-310
196	1.795399195996684578669900070134509471045533495052082348172564002854712606631236354748018968550467633e-300	6.909378821859613083944324330761133258859560125956148454674127292001034503445298211478130568171248626e-300	2.216594453871539337570621877274937638963134000191964575559811036541807132183104859496854791336981338e-301	5.714352662207616558680304598754063341382878690074512302940128693849050029474906105479993664070202537e-300	1.329330648767783148024523122060550053870618407183152819654248635833052692018870635472969758537592809e-304	2.878156733410809592276752712973214457321931621758845767617672929702586797657356328464718739523627128e-311
197	4.780974694104210275902259805379439876347698344111366132110014576411710390196784891144021310223372553e-303	4.010758455276766180354879014110881864918834544635047345157799870485735555733329181999300423424885106e-302	1.228239131711784394207522501269668279553003912508134571817706345944967760104768174110198596054810703e-302	3.083924749004533556805428150626168320134169468557835419385066439458274655057464924774604055387379283e-302	1.976359152883885872382000650388807077660711594085276748835997566695174492722968988821007990795384737e-307	3.74017580681448197669831184472977831335107717792519417780293134227930242881845799705088777274449175e-313
198	1.133150631626278722057288788531218999945330005868122471325194371926075029345312812922044283117061377e-303	5.873379232547284302515667454970591789565736137357367974626821941206890676052745762132918197185483221e-304	6.493937726106165623966567313173683647331555996989811502479994072167735951189324884009135951658558113e-303	9.231940457347310249284502317685627627594159955370288763767840065318702060868085052269400161010014588e-303	8.400626238235323768390675888197033174363325880262599025026454299816297556731921116884033424067652904e-308	8.11155140262710888941427116047015005060554065755454841102738666494197394409991626828039003541740607e-314
199	1.023673033815785297905748430856325840370862500582527346688053581220748301721488395279530811342399669e-305	2.141511017215109754173576895096130069484895336419940871704038320830684398920927759423383685337503187e-305	5.74939427319256909241083316203747270816453521102203431227269333112419866757405426552197850223316348e-305	1.250179478942366956034807722723515029557412259376186053815415481143029533815905146480488629556160584e-305	1.6355316802896864612090861945897623736432510717933000779378926869090964494010580984720632963627323e-310	7.763065650294727276592405599351992478671686134696253121244603968478472640808249057060464329248535513e-317
200	5.025095286096892356445238753130804461621624287408988979060656928064036370109789875521971005077644538e-307	4.868033376270571279296807354773929008997617640722466132179560981768732999965169047134169997466324488e-306	9.665506315372530781896570342471450059857158004301359976735536587158637572570467964278525282493877408e-306	7.147851229612371736198400466576016509116126911454813526949149278049698864824452154859070396354201685e-306	8.094637668948213675270212207472128208684919039128729756476984242617740994914795530747228497982505064e-311	1.966917370122419465711513584658507997227538980400625131755467886477292931717209340317567682419314801e-316

==> anc/figure3bvalues.txt <==
mass	d	rtilde	logneg
1/2000	50	400	2.645678279133301541362793882694922517384696461728550616041028568024759638280133905828392576327731191e-11
1/2000	50	800	2.078613488819601593312671342847240602931007644138096309167436640105803557475911444138625437293169943e-21
1/2000	50	1200	2.519713595009922765737738469754821877944849024111318361738870711646273306780180250547134212345221318e-32
1/2000	50	1600	4.813602196693099323907359085547295344864082214447715725162235030406661042631707487942969184808381743e-44
1/2000	50	2000	3.63439349848239447176103948245891955818748671808532013154331786600543651297284988183363843108448957e-57
1/2000	50	2400	4.38611853290344015156714417067948178547707710846099650872906116211924710838175612009664231951273794e-72
1/2000	50	2800	0
1/2000	50	3200	0
1/2000	50	3600	0
1/2000	50	4000	0
1/2000	50	4400	0
1/2000	50	4800	0
1/2000	50	5200	0
1/2000	50	5600	0
1/2000	50	6000	0
1/2000	50	6400	0
1/2000	50	6800	0
1/2000	50	7200	0
1/2000	50	7600	0
1/2000	50	8000	0
1/2000	50	10000	0
1/2000	50	12000	0
1/2000	50	14000	0
1/2000	50	16000	0
1/2000	50	18000	0
1/2000	50	20000	0
1/2000	50	22000	0
1/2000	50	24000	0
1/2000	50	26000	0
1/2000	50	28000	0
1/2000	50	30000	0
1/2000	50	32000	0
1/2000	50	34000	0
1/2000	50	36000	0
1/2000	50	38000	0
1/2000	50	40000	0
1/2000	50	42000	0
1/2000	50	44000	0
1/2000	50	46000	0
1/2000	50	48000	0
1/2000	50	50000	0
1/2000	50	52000	0
1/2000	50	54000	0
1/2000	50	56000	0
1/2000	50	58000	0
1/2000	50	60000	0
1/2000	50	62000	0
1/2000	50	64000	0
1/2000	50	66000	0
1/2000	50	68000	0
1/2000	50	70000	0
1/2000	50	72000	0
1/2000	50	74000	0
1/2000	50	76000	0
1/2000	50	78000	0
1/2000	50	80000	0
1/4000	100	800	2.539530461750931208019791312595086783922031750346135631503965515777565292862841575262060188889528228e-11
1/4000	100	1600	1.819912092057907710512965737199597328205076903841533184764707920152577100056096375774423079370899001e-21
1/4000	100	2400	5.192072516528510142996062214935688311183168826133712456459442890993950101274549738396002158136498342e-32
1/4000	100	3200	3.784897785539457170065459620005795080166409942891415856032575773142703783277175584024869699211267671e-43
1/4000	100	4000	1.157749293234611681608143893574686051499822729255689517547768796552449529040225937747005685588494249e-54
1/4000	100	4800	6.644820792161826841261339403164810290823150261843248628368344676302276891902102855118751911305390382e-67
1/4000	100	5600	5.350575028360798163952786507426779517930084812011982734223772525105928233517097042557118901639839885e-80
1/4000	100	6400	4.133657312500681516181484915143099032663402409328331540656531008307365833445489735606231416126628695e-94
1/4000	100	7200	1.586361979635826659321126499827350542719320671747833579489487242787182759377828243189789590719199677e-109
1/4000	100	8000	8.57316354279130602133804457560396848918451283845009137392929389836079359159448065310383540865272318e-127
1/4000	100	8800	1.115608102433385173925738995894165152208045964087094258869170895851300129120708432198904748010499821e-147
1/4000	100	9600	0
1/4000	100	10400	0
1/4000	100	11200	0
1/4000	100	12000	0
1/4000	100	12800	0
1/4000	100	13600	0
1/4000	100	14400	0
1/4000	100	15200	0
1/4000	100	16000	0
1/4000	100	20000	0
1/4000	100	24000	0
1/4000	100	28000	0
1/4000	100	32000	0
1/4000	100	36000	0
1/4000	100	40000	0
1/4000	100	44000	0
1/4000	100	48000	0
1/4000	100	52000	0
1/4000	100	56000	0
1/4000	100	60000	0
1/4000	100	64000	0
1/4000	100	68000	0
1/4000	100	72000	0
1/4000	100	76000	0
1/4000	100	80000	0
1/4000	100	84000	0
1/4000	100	88000	0
1/4000	100	92000	0
1/4000	100	96000	0
1/4000	100	100000	0
1/4000	100	104000	0
1/4000	100	108000	0
1/4000	100	112000	0
1/4000	100	116000	0
1/4000	100	120000	0
1/4000	100	124000	0
1/4000	100	128000	0
1/4000	100	132000	0
1/4000	100	136000	0
1/4000	100	140000	0
1/4000	100	144000	0
1/4000	100	148000	0
1/4000	100	152000	0
1/4000	100	156000	0
1/4000	100	160000	0
1/6000	150	1200	2.669790419652283860893394915270802969281804068733368134549661397672772405626364868897050486640030235e-11
1/6000	150	2400	1.919043390910146095673783206102695171681156522397322859121682463676970757817665143627989496939478459e-21
1/6000	150	3600	6.21468653577215194028394603920075517088757937231693033016704859598949912180007189203173908924546559e-32
1/6000	150	4800	5.665852233359526195528110626262348973519477185332649441634966890230104127228655167227801348870820969e-43
1/6000	150	6000	1.960833359873892011645893192514727961972163297404362875941366631155690562993343087986761709669288222e-54
1/6000	150	7200	2.432290174355692654929773573996474259290675168811845050114453343978828845514826066507416100332961508e-66
1/6000	150	8400	2.539784614646892483420935017719765784612070529305888921438033547004200080274367221515338434438581317e-79
1/6000	150	9600	2.682883978587760856975982770597248804471472110060018549074669070757943370994785558309610824565691099e-92
1/6000	150	10800	7.361733877589015556060902710264966222259274122778099393290548464094705754466860240114136585870473511e-107
1/6000	150	12000	2.822493496955158079312302858991138765974915082784868926346344720974472445052878119328446639494971594e-121
1/6000	150	13200	8.589164061466941303212331835098589198349045386158013605578052164477027624511000154733683891150846685e-138
1/6000	150	14400	4.632317461706358911815846297922019036467688865338692353814834340293601028872670080358705744515553463e-154
1/6000	150	15600	2.552466444602153989599748876898360342981388681865277029690815040630698276069413665992520386709679465e-173
1/6000	150	16800	1.761502824407799001242630533780457622300378230528553599437251357525827708530018111717899424741158757e-192
1/6000	150	18000	2.192432122128113272241356436192590145827619640224869355645477735926400746317690893326431846200658616e-217
1/6000	150	19200	0
1/6000	150	20400	0
1/6000	150	21600	0
1/6000	150	22800	0
1/6000	150	24000	0
1/6000	150	30000	0
1/6000	150	36000	0
1/6000	150	42000	0
1/6000	150	48000	0
1/6000	150	54000	0
1/6000	150	60000	0
1/6000	150	66000	0
1/6000	150	72000	0
1/6000	150	78000	0
1/6000	150	84000	0
1/6000	150	90000	0
1/6000	150	96000	0
1/6000	150	102000	0
1/6000	150	108000	0
1/6000	150	114000	0
1/6000	150	120000	0
1/6000	150	126000	0
1/6000	150	132000	0
1/6000	150	138000	0
1/6000	150	144000	0
1/6000	150	150000	0
1/6000	150	156000	0
1/6000	150	162000	0
1/6000	150	168000	0
1/6000	150	174000	0
1/6000	150	180000	0
1/6000	150	186000	0
1/6000	150	192000	0
1/6000	150	198000	0
1/6000	150	204000	0
1/6000	150	210000	0
1/6000	150	216000	0
1/6000	150	222000	0
1/6000	150	228000	0
1/6000	150	234000	0
1/6000	150	240000	0
1/8000	200	1600	2.544222828092377758511888869998305068166438286950249872357828360551911967823075423983988098888387007e-11
1/8000	200	3200	1.886708921870272053260299816515857391371803644462525351765283966122731236894477906705524481293139948e-21
1/8000	200	4800	6.75367905932137605556207716642051470565761404142386903876509583073268247470873331557330071459576891e-32
1/8000	200	6400	8.781530721546241073126254655585827917556406438738533909364281443200378105002578316271241575655464129e-43
1/8000	200	8000	3.328529561261743811367903401360460923306933446299654964488560767349737561165113342712151398083262882e-54
1/8000	200	9600	3.704268101504901735449020048664151556416289694302367585910671022889281597783041253510243130675410359e-66
1/8000	200	11200	1.126347896312567789967324656843740182388609297818489810831005836057241105115284676959463134563077057e-78
1/8000	200	12800	8.236450287842059517519955678027658242220553966540720608630980888251105315439471956865588917123426091e-92
1/8000	200	14400	1.278757861987711574022007903638886517050494027895992702203445275298955875946001938993979006030407547e-105
1/8000	200	16000	3.828509384637400906178203123412023347983547949888143156622107572315662330572587641617685768255256734e-120
1/8000	200	17600	2.022626962385653164062369157709537804931649716374706960388497388552528719808378153761423574637028704e-135
1/8000	200	19200	1.690518494834517072391384580012341597691696619695442674060301308675548644112433346518410161560703092e-151
1/8000	200	20800	1.923896271592957966496448165317638997617435084134492029058820304631244200778767296356796782250530666e-168
1/8000	200	22400	2.413468199372299585564248846155115260738779777271887283648709314355757252171157691268294750593304186e-186
1/8000	200	24000	2.460926313538792246153050543804879296148017842713756190849835965590055565640171457288352962516369339e-205
1/8000	200	25600	1.283854597276558024133151836916433927779197432491970784895603241075397362479640945955922280552657967e-225
1/8000	200	27200	1.573706749363552411773508777511687163567613257065395540491985657057979270141895357923157729324123262e-247
1/8000	200	28800	9.288043264896690773780259686603703845555945476923879009879017411833819011551115061143936749028000985e-272
1/8000	200	30400	1.052087947921184785941489925784604132815648356611663887400984113074093630363888367679763686457706185e-300
1/8000	200	32000	0
1/8000	200	40000	0
1/8000	200	48000	0
1/8000	200	56000	0
1/8000	200	64000	0
1/8000	200	72000	0
1/8000	200	80000	0
1/8000	200	88000	0
1/8000	200	96000	0
1/8000	200	104000	0
1/8000	200	112000	0
1/8000	200	120000	0
1/8000	200	128000	0
1/8000	200	136000	0
1/8000	200	144000	0
1/8000	200	152000	0
1/8000	200	160000	0
1/8000	200	168000	0
1/8000	200	176000	0
1/8000	200	184000	0
1/8000	200	192000	0
1/8000	200	200000	0
1/8000	200	208000	0
1/8000	200	216000	0
1/8000	200	224000	0
1/8000	200	232000	0
1/8000	200	240000	0
1/8000	200	248000	0
1/8000	200	256000	0
1/8000	200	264000	0
1/8000	200	272000	0
1/8000	200	280000	0
1/8000	200	288000	0
1/8000	200	296000	0
1/8000	200	304000	0
1/8000	200	312000	0
1/8000	200	320000	0
1/500	50	100	0.0006691964996134060357055232591455895618398791936914281344084745853607886805466863390831952920669432376
1/500	50	200	1.52140404654746925464768637211200253239130421208228959466115218525236813293461716159366626875727931e-6
1/500	50	300	3.648998213717526758213905834826912497724951730878906393257625716551602349051130159435181561658157796e-9
1/500	50	400	6.871125650044869610482840853464653034108461769842141334444730218408908501846573264904057517479255059e-12
1/500	50	500	6.198945349827521516071197668061845729985920725307202097638970142471797239390283576202181865679292717e-15
1/500	50	600	5.221884784539240504151452774773550420551468162422335260147035118304105003634994008873672158791654308e-18
1/500	50	700	4.680331161246326345628054934947439384156973667943864327771177538188084284125811951486765284776697326e-21
1/500	50	800	2.647383004462470650300413689474261983396929976891593657790771385195510089013078340743387458061210245e-24
1/500	50	900	4.648380484588721274101443349942138143727103199745611600475829262104411788252802386765592564436678358e-28
1/500	50	1000	7.203727910078262768318191888501850960491329606468343295078107014961065363163572342243611351573902953e-32
1/500	50	1100	1.611749680656475705942276767732017783285025142678115833677117574281130766783335690860212181387763802e-35
1/500	50	1200	2.387518366197551603641067373740337248950094670462094811600187121351567202056219514215820841908233556e-39
1/500	50	1300	5.990262751733944988722679985991768091438960876313586250037334123056904912129319797464612293992641282e-44
1/500	50	1400	7.119209363750459850703334204977763281935933827814361990494501424722669743480835820779984731123530549e-49
1/500	50	1500	2.345014855395775281625955001761465624645398839796525697239772630492607479152828230633473561024186544e-53
1/500	50	1600	4.476869835337842608214954310474510469782667596451637568452634327933740090245808589554662564650530753e-58
1/500	50	1700	2.894652784618598327170496824346692844499032581254696889604527645801592101399488243101959449987107344e-64
1/500	50	1800	2.231696806943658168426969707723248150974085399187001165632314600113882751781259670115667593760618695e-71
1/500	50	1900	0
1/500	50	2000	0
1/500	50	2500	0
1/500	50	3000	0
1/500	50	3500	0
1/500	50	4000	0
1/500	50	4500	0
1/500	50	5000	0
1/500	50	5500	0
1/500	50	6000	0
1/500	50	6500	0
1/500	50	7000	0
1/500	50	7500	0
1/500	50	8000	0
1/500	50	8500	0
1/500	50	9000	0
1/500	50	9500	0
1/500	50	10000	0
1/500	50	10500	0
1/500	50	11000	0
1/500	50	11500	0
1/500	50	12000	0
1/500	50	12500	0
1/500	50	13000	0
1/500	50	13500	0
1/500	50	14000	0
1/500	50	14500	0
1/500	50	15000	0
1/500	50	15500	0
1/500	50	16000	0
1/500	50	16500	0
1/500	50	17000	0
1/500	50	17500	0
1/500	50	18000	0
1/500	50	18500	0
1/500	50	19000	0
1/500	50	19500	0
1/500	50	20000	0
1/1000	100	200	0.0006266380209367239899775943771742886671361741324670718822577524809483532716463139440003013912466374743
1/1000	100	400	1.751765711684376779888544915831636234903875637517815428912497355622884526812113367469259899311782171e-6
1/1000	100	600	3.376378496847001605476602767575943230479880027576535732789976597890244488091812458585811392778952289e-9
1/1000	100	800	6.597161255535951446843963983633696231185885768347489521931038104662629650237428813825194453708717005e-12
1/1000	100	1000	6.891679570874255551592683357983103159297848407083227430405890437336472397816695259580687102833069292e-15
1/1000	100	1200	8.292930755609414952750599815463620366469398424323045578514104934427470755851404380643160799512974561e-18
1/1000	100	1400	4.312475525660342728736658041866554229181056231997828032653919157627426728255281118705637374417789127e-21
1/1000	100	1600	3.049511453794017431727699287611152638643723017393835566783131129101030690328399445367862049090547343e-24
1/1000	100	1800	7.50056409257837322738693035133210420552218994957318154534404723528362145265302625595851868605310711e-28
1/1000	100	2000	3.043354379053354529668384528953338822568329767461998213206861658905310800773916458680773685678837214e-31
1/1000	100	2200	3.392444550706048134497045407514210016302716407308444933578028616965705310568333242364802220515460063e-35
1/1000	100	2400	7.704034754865752770402735943416968878284457114304413056367807627973140318589184074178645614916766965e-39
1/1000	100	2600	3.939916049334365558455761666501433439585777518577493073638808655532539068421649070906861267760919748e-43
1/1000	100	2800	4.192929118701118870469389691846309037215111406131376229893415055811556581277282337035387027480388021e-47
1/1000	100	3000	1.210918756748718558192440574573466835115898240778823371150626894461122361183625856941033243511701514e-51
1/1000	100	3200	3.343734034578162649750307615635006147875523736374450385437790127715074714500039614004544548013401821e-56
1/1000	100	3400	9.440375105866258103129218126201643627345937879058186930891540606710287312694493669847844068046462032e-61
1/1000	100	3600	5.095068072076752778626075041696434205198347645718245522557335573153993199173710726718529333901301009e-66
1/1000	100	3800	1.282927881802257419916070548150253415974680932075075355561362129373299221949305118216190513975797391e-70
1/1000	100	4000	3.083409186815850366108980409725870915669392070592457680133028730718272874567885676259399944409023403e-76
1/1000	100	5000	8.460177637204767305199525344178122857876239924535142345708493045126766966696531698103793835094780361e-106
1/1000	100	6000	8.037002136597755979715285669600171062258645971857281423204553338861159785410628893951429306956978299e-147
1/1000	100	7000	0
1/1000	100	8000	0
1/1000	100	9000	0
1/1000	100	10000	0
1/1000	100	11000	0
1/1000	100	12000	0
1/1000	100	13000	0
1/1000	100	14000	0
1/1000	100	15000	0
1/1000	100	16000	0
1/1000	100	17000	0
1/1000	100	18000	0
1/1000	100	19000	0
1/1000	100	20000	0
1/1000	100	21000	0
1/1000	100	22000	0
1/1000	100	23000	0
1/1000	100	24000	0
1/1000	100	25000	0
1/1000	100	26000	0
1/1000	100	27000	0
1/1000	100	28000	0
1/1000	100	29000	0
1/1000	100	30000	0
1/1000	100	31000	0
1/1000	100	32000	0
1/1000	100	33000	0
1/1000	100	34000	0
1/1000	100	35000	0
1/1000	100	36000	0
1/1000	100	37000	0
1/1000	100	38000	0
1/1000	100	39000	0
1/1000	100	40000	0
1/1500	150	300	0.0006209227074166152848914652953630040128430819123995442034975730125201263376748778993576161532904643807
1/1500	150	600	1.68208103706684502862160091606565486069871469885366838043665537421957377817485344749456558702257344e-6
1/1500	150	900	3.761403184216577856527399462191756593485863063920542281828211894711936188355104458362001465441817233e-9
1/1500	150	1200	5.7811453691436365273289319386184301789392183514696906862914595012353031441659256415835784644980196e-12
1/1500	150	1500	7.975252259381322650010021466632039926063007224194469812021212675081155761479541437729445071351590473e-15
1/1500	150	1800	7.740007359942605380952931444526667117223456953091319792904346934364062200749264520020236498060552951e-18
1/1500	150	2100	4.728416410281103131422914006528286545270806143856152646191321037926822365954946984213476540840802705e-21
1/1500	150	2400	2.996172906592421422395366325700645489830938008330096753864981749845792918215682858928027713616688118e-24
1/1500	150	2700	1.032397922671447429094998356682521745718145493466705031600085569506699094166008998300222732819924033e-27
1/1500	150	3000	2.343537139760701002975649053333652318239286752273433565880260322269817248298903010608798910148689064e-31
1/1500	150	3300	6.056850811008611911989645974256079160701742322622176226612675223056359019942428102963622194710615607e-35
1/1500	150	3600	8.072466230043164482949286782188607637399082128270658044314410669466732277869363475172199230906457444e-39
1/1500	150	3900	5.959322791479948288219382691082984888336241503606629697409134777652819444059090692049184209580260002e-43
1/1500	150	4200	4.464021656752751609095129234207343283376472610237509694605312451302518718112719572468428471896109972e-47
1/1500	150	4500	3.143765869980426332699820234146287901960257486077474056147901364195468606913888545891081799904477561e-51
1/1500	150	4800	9.488355088339889524031747021451626181297952352624505937196802612140211295250386970380705901662796181e-56
1/1500	150	5100	1.643447197207900530531646134103317212160044700704358045995655047671449861456505490533753908651737161e-60
1/1500	150	5400	2.270827117819505089272414215593841015623864539358216632897012733449301391771285488287060826708816736e-65
1/1500	150	5700	3.426588887138994155119085126336877383453663918209120174418211534136615030565858327045895436365756004e-70
1/1500	150	6000	4.056083890490699780841144371534484261987604920537605453205571373231188718807028839295434043333810908e-75
1/1500	150	7500	1.120348895429689387427572619708308343336820217097824976069355250800718650653472052714517426461487815e-103
1/1500	150	9000	1.781397250704969110217971954271045228952198080624809029117999713993498346197466173598175138479898629e-136
1/1500	150	10500	7.618473649210942317064518621676458873583784760185544734115817880848981828541731674608253055694861355e-176
1/1500	150	12000	0
1/1500	150	13500	0
1/1500	150	15000	0
1/1500	150	16500	0
1/1500	150	18000	0
1/1500	150	19500	0
1/1500	150	21000	0
1/1500	150	22500	0
1/1500	150	24000	0
1/1500	150	25500	0
1/1500	150	27000	0
1/1500	150	28500	0
1/1500	150	30000	0
1/1500	150	31500	0
1/1500	150	33000	0
1/1500	150	34500	0
1/1500	150	36000	0
1/1500	150	37500	0
1/1500	150	39000	0
1/1500	150	40500	0
1/1500	150	42000	0
1/1500	150	43500	0
1/1500	150	45000	0
1/1500	150	46500	0
1/1500	150	48000	0
1/1500	150	49500	0
1/1500	150	51000	0
1/1500	150	52500	0
1/1500	150	54000	0
1/1500	150	55500	0
1/1500	150	57000	0
1/1500	150	58500	0
1/1500	150	60000	0
1/2000	200	400	0.0006256855849586890688834918469788624303059384983413198295950928661883004962990489664676258829983146334
1/2000	200	800	1.641943126251647519856936416087165016057472726336518884676502675313236862341140561137834236798495354e-6
1/2000	200	1200	3.646799716855269036116422008147233326823843555379619010001463557325874451782666339078398639630588871e-9
1/2000	200	1600	6.360588472759195918844944673513444275181696913262099612921719463816599284785409284164313519123378388e-12
1/2000	200	2000	7.668044611376382694973461557040996317136288294442363790863660025842287762915896267481531113424082819e-15
1/2000	200	2400	7.061119260055169473931693235453517831776660814245829639204188719043933355313550897749988903471431124e-18
1/2000	200	2800	5.569087216137118977859513517305686562860906796062298736772490138785208844652992060852627190390423043e-21
1/2000	200	3200	2.981719876430370583739823976010616236921641780275016923951536623853033332945552472223183495206062765e-24
1/2000	200	3600	1.009993687008470649037861942507172274988319190176809902030906129530652414063029831312039502535819126e-27
1/2000	200	4000	2.544408663402418525229589626581758817068017152905262627466197022953071793702871414956624314489771423e-31
1/2000	200	4400	5.431104022517615970053791126686703127997034009711587133251157747143915518352217565559683861451046316e-35
1/2000	200	4800	8.967356766194780041016995937116676927209424082445620931900796267585140209589737604155447167045952706e-39
1/2000	200	5200	9.472763675092791192539677877714511712627259388618454532469311147236806065156173037626845636663083984e-43
1/2000	200	5600	6.436616572673171273929542620125835088111881585938590969207564407046040897820517682124543293704786601e-47
1/2000	200	6000	2.994467488955709495336560868043078217882352153010229067087845474449046109569692218404027544003590759e-51
1/2000	200	6400	9.891778574057547705784575377233211609421073180471835219785352723174600071113009824250595838163147009e-56
1/2000	200	6800	2.35046071756414792121702879468015466428025371281259262156170449468498797189627661383093486331587519e-60
1/2000	200	7200	4.014395920742048123964967380208832903482756217621711952930961280141388249691126944921759738531606209e-65
1/2000	200	7600	4.895329840438358990035449180152406860127393442367018259216097778611844554017865289067626503006009889e-70
1/2000	200	8000	4.237732566505994705379237670198670143295768830807595951774095509699392291689789193749404835978584297e-75
1/2000	200	10000	1.364637828710635948308876475468386054727460339011478702539428622886374554510622893750649952158833611e-102
1/2000	200	12000	8.372629394948182701164514600508637434458192026097879521255941353166375438871043749512168223412625941e-135
1/2000	200	14000	1.563075176963641337923535328709468953488107496681863621692017709350355827913743281320522780978406128e-171
1/2000	200	16000	1.413876996840798056824778458755750500282423814098201448898144376962513678654542684526685871706476073e-213
1/2000	200	18000	2.833363451920507904613745279927965580849064238954402510661245772863012895115125478679203869094922353e-265
1/2000	200	20000	0
1/2000	200	22000	0
1/2000	200	24000	0
1/2000	200	26000	0
1/2000	200	28000	0
1/2000	200	30000	0
1/2000	200	32000	0
1/2000	200	34000	0
1/2000	200	36000	0
1/2000	200	38000	0
1/2000	200	40000	0
1/2000	200	42000	0
1/2000	200	44000	0
1/2000	200	46000	0
1/2000	200	48000	0
1/2000	200	50000	0
1/2000	200	52000	0
1/2000	200	54000	0
1/2000	200	56000	0
1/2000	200	58000	0
1/2000	200	60000	0
1/2000	200	62000	0
1/2000	200	64000	0
1/2000	200	66000	0
1/2000	200	68000	0
1/2000	200	70000	0
1/2000	200	72000	0
1/2000	200	74000	0
1/2000	200	76000	0
1/2000	200	78000	0
1/2000	200	80000	0
1/50	50	10	0.1041368969464979071067342234641648131186350348466361212515902769412942298442199730141849565851683202
1/50	50	20	0.04051095878034903451712604421447392877716684598324862489583895039042296314247975810631402230956102927
1/50	50	30	0.01765924861619572025686884908940808723538583072056048549880300704892326358124755022156882368259711464
1/50	50	40	0.007270478464952906422912968748158910835840196448651284954320698942661392603293727373090140679573760702
1/50	50	50	0.002938580508866899411937224773723943734826623253870337044682679995055245579173775772166317141214952698
1/50	50	60	0.001281776352286468604394211412243989015090498783887562187356344465587217393477354557793398453913809216
1/50	50	70	0.0005662244681501556649329318711045724226705465149866278924690019950815537042134974256571563321025720437
1/50	50	80	0.0002243330831425285523360279643044124483394393109177703720003631649335547620971242149847055699665681442
1/50	50	90	0.00007868933583373500984474008617719464071385717416899377078586764175728712843667719265713457067125762626
1/50	50	100	0.00002983051450702107125018587386537929829301271494699599381686737244682436772769895724205286223145824763
1/50	50	110	0.00001208209830453858600893531598559402734001767921751865107845007805417644240036391576414495353321998096
1/50	50	120	4.366108233906209604154287606358076003159070802098823151992177742287758892082991030461945630579276591e-6
1/50	50	130	1.286034307959839459063313770472275172087304610951541548302409274439651732701316735055257788537969653e-6
1/50	50	140	4.189287919821223824908139505619516812273940038179606550846364043435755563967666061711458482108270823e-7
1/50	50	150	1.547847025418177251582188026317875712763708937927181840867535560437670009030117222190055686457456993e-7
1/50	50	160	4.964517248688495899878817041068602052913394039561276666572149698074194911086194291114625410080332025e-8
1/50	50	170	1.207033068128082182739158324131711686176875703682896660311824070612936673098430519406688239014730619e-8
1/50	50	180	3.539542930770146679382797401086458858136292224820804290677063715240576859768982085255462942598572252e-9
1/50	50	190	1.201931692322739990064793923365295370741295538631228138519874389757730274752025527128474909249091727e-9
1/50	50	200	3.207088547354079246789480607445438651019276075209418586248749974784631573885616659455333021041859617e-10
1/50	50	250	2.083951904653031878008085815884756539983383363606969580934858590991638654735381563048124638562863702e-13
1/50	50	300	1.204339688970488650782655206176874586325284900505740295508906874091363444820578712717735159856627889e-16
1/50	50	350	1.041705442135787312743233300095884579563367409478166665879641369543644587635109865201685657089022671e-20
1/50	50	400	1.382968284153622318389047745024416717548574247792017324551596638864193526435749256677285382708503609e-24
1/50	50	450	1.798829417672355334559209140021544030896693565051673764229583342197330828616677628093814745280911285e-29
1/50	50	500	1.979482988066236076958931390928300922022597398969910631979529366854105390764441239502600697771094992e-34
1/50	50	550	1.277925042079935145793844739843537460618623012155987404229930358344377683713752927376007979142436991e-39
1/50	50	600	5.231222670801009350049029523454577984057392331296058426370843028906789864678490510287555559433540674e-46
1/50	50	650	6.541897907298948828099515818628821609929352563892019548698837883447378733611811579605969133933927358e-53
1/50	50	700	2.224154884314420605336377769413705425296319251454095244677762893341534569892686418315063890658740247e-59
1/50	50	750	1.336140059577981009300383926406239075219383300951701045211410582007648093284062055295904748658489563e-67
1/50	50	800	0
1/50	50	850	0
1/50	50	900	0
1/50	50	950	0
1/50	50	1000	0
1/50	50	1050	0
1/50	50	1100	0
1/50	50	1150	0
1/50	50	1200	0
1/50	50	1250	0
1/50	50	1300	0
1/50	50	1350	0
1/50	50	1400	0
1/50	50	1450	0
1/50	50	1500	0
1/50	50	1550	0
1/50	50	1600	0
1/50	50	1650	0
1/50	50	1700	0
1/50	50	1750	0
1/50	50	1800	0
1/50	50	1850	0
1/50	50	1900	0
1/50	50	1950	0
1/50	50	2000	0
1/100	100	20	0.1073838793235091440554148920252729466007829884228082087252940704437070207008744639446513984612373236
1/100	100	40	0.041282791243676981772536542921005153797786777044355149897732333898901358471183102045210485225151808
1/100	100	60	0.01704158944998440720536691702196838780621382455888748295023003242968082061810198272314323554605605645
1/100	100	80	0.007064714356137243388713957128305907243903501469762036581199245381748887979937888822807620348517862514
1/100	100	100	0.003075335494624483765389192807420951971476004466766924298270895286326019895435427361488120454894623307
1/100	100	120	0.001341817731425148183333406949405177562822265715800077832284840404292455487385689406271079046309171243
1/100	100	140	0.0005407466540852350923233131953606803162246235050018061773324497268048129101327700757172789166215805435
1/100	100	160	0.0002082116227936184991192251249880517115399101779492055098594304786244296064582253612711855791307825229
1/100	100	180	0.0000838004487454073395429002611801959596806576467463167614472734644927984263748387025392922056997651608
1/100	100	200	0.00003278520573470138412028648407130107818411358069307175538400759295864265858390152634213302555439113062
1/100	100	220	0.00001131710272348014011231223001266401119918330209575960853391707290710138774140861110649724804163991187
1/100	100	240	3.891221300050624990142791310340833997630942545858171907898077533556203572064244559807499116951504066e-6
1/100	100	260	1.426875252016879275312225852395886519672043242315466154379145781895603999929704325307188733436441504e-6
1/100	100	280	4.72095255578132292656217729444608454678700480136225815882093046932335023111397867245659041045783783e-7
1/100	100	300	1.378689816750678959480555484719447774885599161082317997303915248551026820267464004064179460727958235e-7
1/100	100	320	4.498153632396318729454855296318096999043085034632584374868896193297495084439424325987091278389063436e-8
1/100	100	340	1.440827692094956326350347845853139807707939761342427657391653820442127605716249839146193118889534899e-8
1/100	100	360	3.741417133405635601160349330789602845885252644887249603302260061210056873994226522559927832568316693e-9
1/100	100	380	1.052529615241722162271560495300009110421256152700475960232986658854520243207725731119966336365712473e-9
1/100	100	400	3.19991466826007203104303734459536630314188327548332161023003472092978206598829283087172502648387959e-10
1/100	100	500	2.428785859066366448559196793814159649123827110721925878724081731604222892981051885592180792779488603e-13
1/100	100	600	9.751254404291546303743422177794596191886460513737120532575919427040049899341249881652344352191155331e-17
1/100	100	700	1.996478615720828406851248480524091629534865292279854905895294338585225781877873201165055243603966218e-20
1/100	100	800	1.53018849033637104186769001839796758296205593629271121243276026808811161306079393652779718572635771e-24
1/100	100	900	4.843338486665320612687613071197216990308202750525824804950038387681754637211755994096706123755348126e-29
1/100	100	1000	6.817555026740806829496095461843589700192476092705691406335901136521733829903011367880307967460199151e-34
1/100	100	1100	4.238051671166112489359614049485368231181954889010421300150841749868059292481333942807122034437463124e-39
1/100	100	1200	9.935751588743929521956093144650427504888943585935752924515180474650646792065457473133915464000448572e-45
1/100	100	1300	5.833570178088385528612888263969203671408983573674384988802513577702754140558750209249439410214074009e-51
1/100	100	1400	1.762034299558461047739399952436402728978075620406478168526244689149386420477602509527477677761995836e-57
1/100	100	1500	4.519348448638016245626519844058877465084969930576032712680550042256857504679895716968607486679103788e-64
1/100	100	1600	3.724136938995480067346262896804513085421914861589480581977659003033581684494901923053995939846215753e-71
1/100	100	1700	1.840071957900575725710309154111337476473290683383886620002781483710898619984654692997722407360496181e-79
1/100	100	1800	2.883661616895937716085111433255714646249337297288047988720347767924289377888063636113686045898648103e-87
1/100	100	1900	3.624710400677551352582682744345831011885452685720946266766452269637322582932905174080867327675765571e-96
1/100	100	2000	9.377406070017103813796169670173096775961027570096852930479836603524908326334231191046203336875334171e-106
1/100	100	2100	2.17811171106877676605533555426379191272808372414557841314849045995011689683230274538385168466450811e-115
1/100	100	2200	3.37205094539105773262310769923409564430828624227146067430031606499853801161620858423158741898691331e-127
1/100	100	2300	7.362898701587893899934580909141137992265224660070232182251427664339496930441859027255268300395077652e-139
1/100	100	2400	0
1/100	100	2500	0
1/100	100	2600	0
1/100	100	2700	0
1/100	100	2800	0
1/100	100	2900	0
1/100	100	3000	0
1/100	100	3100	0
1/100	100	3200	0
1/100	100	3300	0
1/100	100	3400	0
1/100	100	3500	0
1/100	100	3600	0
1/100	100	3700	0
1/100	100	3800	0
1/100	100	3900	0
1/100	100	4000	0
1/150	150	30	0.1085955096055673483031293135629896389611267585357259249075995542275026155600213185197532098780673971
1/150	150	60	0.04117053905364797400092854251927877605019643317587173311933795458479517718274415706632585755110048585
1/150	150	90	0.01680526196173846164203332532902679443167485120623719416542162778786186955128937010747248636154927495
1/150	150	120	0.007126553908669101530128340342526759162944730720085546133895340021533816110062956930181354574225257718
1/150	150	150	0.003126786432819633735927502261597544513627076382963653505273970447681215391427156688552037431839986042
1/150	150	180	0.001324389067135200872198615573709852428669888084705911064819611440368129561820070890961417166413181122
1/150	150	210	0.0005287667493052866260163889978104153037525756472261146173401975259652417679871985382955245705850339403
1/150	150	240	0.0002135495634704228325520912532841659831902003144224794481515923511943802369453862193738885588724150786
1/150	150	270	0.00008574392497252431971114711329581402159969925998662996964659975610571978131358229742389346087333887271
1/150	150	300	0.00003146204791267890232820890567832900557171649337555243172805961800322478046754926948216281321120306106
1/150	150	330	0.00001118273577430096023177208055893483580136493947808894939087278445035464646984687988547463272909737782
1/150	150	360	4.129552727137942125628785569913814324573716960675567032528858611909390083864729700541714310849407597e-6
1/150	150	390	1.409100370163401227576966039602593587890105811739873457463360764862494549354862136935888034824971132e-6
1/150	150	420	4.406950981919410838908698811948223158286586309049135822867413507010525818806898524534886569760569379e-7
1/150	150	450	1.474195790171778439893147496179971401942552131368654245584972942891780429320675289391619361509432033e-7
1/150	150	480	4.671328598251984623439712651024177173568119491321800759758451005610099157471643705238021699531357679e-8
1/150	150	510	1.296847121448101958248854067313565650652243080471289956517916928419961851866658365407251747587339899e-8
1/150	150	540	3.933792693291081445191294377906514399820701024386173533656800552329526829410167948399300496643646921e-9
1/150	150	570	1.144659815405828826994409186745755343272748369107645701254698217226896430099554251603018436979309582e-9
1/150	150	600	2.828156957458639504478775778689679084480553620378229908686970761013653832905031062377337255270502072e-10
1/150	150	750	2.715817213798854884782401506834296738241216710580921789666497134840326879792247877621048841989041791e-13
1/150	150	900	1.128633782413058971414142255627940469666976312666278709680582616018030670972640763284698857331769447e-16
1/150	150	1050	1.985667549704284294282463348310277209804228437295494020585218037432774856835020084803271938482219695e-20
1/150	150	1200	1.491232732432497588982384129333672264759972492640764233210590037515641401630478217142773348473470893e-24
1/150	150	1350	4.307116825960040433258474147196381143207175969580789361803207197726905994737859195349606214561258801e-29
1/150	150	1500	5.312098585274449337312330966750124291708535581210341569254344631786425798078615981242979053013904743e-34
1/150	150	1650	4.268187088667145042053442771158979552489475308617094498854752042218681307217991468407907437444018938e-39
1/150	150	1800	1.175272713790557262652711801584890575281194133775374466599900891163667304356394872389037852372026648e-44
1/150	150	1950	1.066611578996489172715355287616229707556612136803086255475054627775273230244873745591009337176564967e-50
1/150	150	2100	7.566472544856617248727829729556023566322058721156432228414910352189539878559018019732316884160031139e-57
1/150	150	2250	1.163879005377233158452636789485480025298623179587298755588468377109176603476905931220621234074926368e-63
1/150	150	2400	8.374131698404572984511199507196701234620785649632439073333477284624322597265219174161087983383015639e-71
1/150	150	2550	5.477171204008788907672833431286921668347011104340652135624345293616130702380924897477692091889976514e-78
1/150	150	2700	4.42903631648146675525848215424141663845328243152003852197491514510985464080245349377764452300807728e-86
1/150	150	2850	1.472470771260399570762161324109744510069035196367430811618210922469100242312761164607955599316679276e-94
1/150	150	3000	4.670668780502942941690972302582751013647337577580150907072737320059934304996340503592488520102149147e-103
1/150	150	3150	6.156688245345998901645920178703992126828148947018064257688506865939517799070642078276268031653401551e-112
1/150	150	3300	1.36411195064503968396617274320032083716142902231626233401574991443672075873017304774876838107132591e-121
1/150	150	3450	7.621166903965268983781496394031225196050907036713244854587109958191155852297797882274936401300383719e-132
1/150	150	3600	1.191077556093039103137365443921294905033652896344863733260450742073859508572607083987793269067411557e-142
1/150	150	3750	4.846527065939938398186729034081726493959835836583428529768808181782793761246117365348464057470179471e-154
1/150	150	3900	4.369739900598771769950231928964709594917897150837895080217674428572165193276044684838257952122706336e-166
1/150	150	4050	6.724064060916212825586444275690483858592906998226716186630303536264599006699137182780252738241637813e-179
1/150	150	4200	1.132046439782706251889466902394192671094183515027246909297582236891486391010978273070466686391360654e-192
1/150	150	4350	8.472472099732532210941013551214828703562553371536108213840215716237311299743912046851557409418835832e-208
1/150	150	4500	1.647828942176810024892100719223085128869175755715078239647851351936394576505600993209381035732492504e-225
1/150	150	4650	0
1/150	150	4800	0
1/150	150	4950	0
1/150	150	5100	0
1/150	150	5250	0
1/150	150	5400	0
1/150	150	5550	0
1/150	150	5700	0
1/150	150	5850	0
1/150	150	6000	0
1/200	200	40	0.1092045917141869222529140920493622917049527400453290527730387914803984547656160709738752439533808999
1/200	200	80	0.04099052550603965097542480782089372449052675343999889137109946244516920538238024708635857087278512986
1/200	200	120	0.01673768551595917836280903594155617084237128400238398610044412188898330328180052672075007530587609849
1/200	200	160	0.007183036015043843915564975808389598006779742591963607632578250821502213999574631095089234227292301821
1/200	200	200	0.003135158258795096962564100113024325858891669457516363757576789352718029434388199505192685564107922213
1/200	200	240	0.001308022966113510243074361207701871105323290913069803090032391705229700840808739190938641229815874593
1/200	200	280	0.0005297895549680384620901284698823517294213486021704269268031585834192029022885114899371405258488320589
1/200	200	320	0.0002170155454014768315417417141876540207327039041980600054013217531270366041614791817834359855752335489
1/200	200	360	0.0000848769608859034145064400370911580997308981338024366646340666429215255057786518828126228630764409325
1/200	200	400	0.00003094889480427210783568774201667263671722148851488094416623221910033674576318044869049689443841905418
1/200	200	440	0.00001147083009773353018988643028234268899617630863415748998533841094490465253283335404957462750083900031
1/200	200	480	4.145156575520565337464395400864135016433254350209406442171531607846470007566743699068120554362015743e-6
1/200	200	520	1.358363137166218151606331487897288844674792125620454688257778448471869659018513627263708571261359789e-6
1/200	200	560	4.536052495213321669670971612366649409823652284508432091290577077154463671900953347577894968023949753e-7
1/200	200	600	1.503980754032066127686408116118192395091232820021806512108596434551457568933590477729346834304610618e-7
1/200	200	640	4.420620850998376740019115088711817665361218212719314323188439386883919436116316966914156927914753782e-8
1/200	200	680	1.343871971524426057227046617651824902868291614575995585335643042377700798095462145333424820792564792e-8
1/200	200	720	4.05214779601070704209540034489693639492142693546731025264214039864198987378231480538905769427954017e-9
1/200	200	760	1.062368294341558481617830819668372050052654292289451429345177030063061499916262215312543169367308468e-9
1/200	200	800	2.996781581689456072332850135556868034182242342535552475733537290367342943573938927781913166711678607e-10
1/200	200	1000	2.585278920575450756965922761823840404263609771060620574604704192602302321405192213691629000522136921e-13
1/200	200	1200	1.0039669204135840999975953704621610104533842102806469347381383166739019615187620723470535161382949e-16
1/200	200	1400	1.79072504196483825451948294833585400739981613387298672147988938147005708790423778256910965840034489e-20
1/200	200	1600	1.492356399593308835517093084816784704452081752772478760890817871392192099621513246434431314902042243e-24
1/200	200	1800	4.627098250208167334947177207466419901241021381086415102193301015015218093144062426803336514694855891e-29
1/200	200	2000	6.159549261809592362332004954579780424334787036422887800534609496891921144855845350772217772766365773e-34
1/200	200	2200	4.909562125129000824776291538344905218164395597959180420717058307236899908237564897793279397827224471e-39
1/200	200	2400	1.125641016709968116530226388521206416661885416045999796203419744169820823832105857150466263109081079e-44
1/200	200	2600	1.359326652674248416290574174310376747080250247940218947645121572452536351640079229602938560557477605e-50
1/200	200	2800	9.941170557072532876510930064404379239572037761093054112640570585766861437516016684818772993573573031e-57
1/200	200	3000	1.930001137684899341706821326108741649420539772654943814052249712027504523144824606554936450140267534e-63
1/200	200	3200	1.519616567306179270818540666883205085010118932878626247703878299249506714446126504127717433537433831e-70
1/200	200	3400	5.560288970572056741302002649075716518587481868193250119008095077633676752644601516326197007857363805e-78
1/200	200	3600	9.159424141756313171274101576787724060416503201793104123942617081469811640187893569067522863400135189e-86
1/200	200	3800	6.412086863667448802528154128296663932414021662541184288827475908775944490766772627225930163986247249e-94
1/200	200	4000	1.927488277127968777974369264247634437269139811690497780694718406455959349863816749752739779440789018e-102
1/200	200	4200	2.657511279084672339999177125960859955988359082584497475981408328258007268739410719851911978997463226e-111
1/200	200	4400	1.705380367495058124431706484748138697620512711024033146512243374392918520018159466762288493225364669e-120
1/200	200	4600	4.250239973836095492544440304048559290791352170373856547978790519377429906820656171446742780721233566e-130
1/200	200	4800	1.558991611206082980796011969649834398673646334079816197468848674070773596570118997054563883778890278e-140
1/200	200	5000	1.767384262674024969293411654164245790263625498661498138813263253621373832606359798781130556998129235e-151
1/200	200	5200	2.98312532634480105262921983113515230628996043998623130161816558256633860877542109668638858317917801e-162
1/200	200	5400	8.374442544892337600531138438939398044602764358086344876162283045127001918850659688425900418555550273e-174
1/200	200	5600	1.493118455056388464519202340969185381183716708695625998509887735850074226846023529072046259720132932e-186
1/200	200	5800	1.034800777010952981858839197212023088754131329015333360262621513980247974490442378608863683213621313e-198
1/200	200	6000	5.412081396955178015390613022474390578040909403337464503948312920068023866852261844418713513661194966e-213
1/200	200	6200	1.601881899052667709897708385642375376779781567935623505859210763226278437148648794962422886878003889e-226
1/200	200	6400	2.326388100669442715448378766530019535735882968170482178831653679060724135225286650022426586261914629e-242
1/200	200	6600	9.335690340843400897378805333769159593803926010406864402588125772765296557453802689262583035495100798e-258
1/200	200	6800	1.227086302824697676710364281129814301655788335133146885789459261689256173840119521388403062085676788e-276
1/200	200	7000	3.53004738650821042678860572825779650558572427096358613329891666804528933839564422292754764927387924e-295
1/200	200	7200	0
1/200	200	7400	0
1/200	200	7600	0
1/200	200	7800	0
1/200	200	8000	0
1/5	50	1	0.2141531514375033122397528322784611774497314026072166595893233981315942179727878855060876785802438545
1/5	50	2	0.06730439904396334070874425408659807080494637711789922615612536834922658348041155602369788190440403332
1/5	50	3	0.02497168460867822920902474277352892324358868424638588853640068170279626013535407878644232365855141043
1/5	50	4	0.01317036950814222086441228846171278746693663050365378019475199199235021041795896222498982415564231052
1/5	50	5	0.008121672893767575434660078399265693250281515551089736195009335440784646420438046887546929529856960025
1/5	50	6	0.005319469612419946502507807695477620614469975507603090449749406965102792656902762032344864456527305806
1/5	50	7	0.003563885881968260764936216940184036831574231537215609147759866892723716390366570421662142027272625003
1/5	50	8	0.002392079773294688413064076920760012572969101789788287032426128125622680425894014683207623371194792175
1/5	50	9	0.001584810462124280853190923602866839736790231925701715815182939881407892801785843868447454450040520627
1/5	50	10	0.00101469736580227161508787938647888910846942461860909078241051179121279878040242101565321514606518993
1/5	50	11	0.0006109399159571154272430930420761006203056184740302093327049792180355686308068274817211424653698036213
1/5	50	12	0.0003389545598029940291443293396224346029673497240827088415695883099928334485162085426676207046435947383
1/5	50	13	0.0001801222419121283215159983304279677460847478821210158714209287105398748798355904270805181815611413217
1/5	50	14	0.0001013206048241909881066117951238311128948395573598015779959969782896883414132048812041238592236229274
1/5	50	15	0.00006241802801280732348562958800777525995650418928804345864791788810003284867646135055937121981779798887
1/5	50	16	0.00004106631415004065438272518450919868275912176607406632094233873459465434480490658593361981097945736656
1/5	50	17	0.00002807925962396656585171989689845841153053034429817766623951640711854044505580085072751474395600911397
1/5	50	18	0.00001958326468810448753605718097761887178139973192400110113307344566432318695906380669665754171668948346
1/5	50	19	0.00001373493392632634325820496335003770329411472301809125460761539237072299582551215402274364896149504546
1/5	50	20	9.562407856932728903510268715759173377918024231245331334027872123198279834232868258535799546286125431e-6
1/5	50	25	8.559527784629660734267373944045335404777099444079483173496506574762099695528476787679397153743515547e-7
1/5	50	30	1.014135847380578285970324196328007413001994267120080267242075596747335029319261652056003428622165422e-7
1/5	50	35	1.534092694695151171559069601506509125605645166192742909611859707131606449812834204129728030385610617e-8
1/5	50	40	1.229730989982364086012788044172227775027220889798062514576048745035098505034960983345229459705848908e-9
1/5	50	45	2.106990769858467256704308609938088276454778083922480865413829966329837506455050845279643306788838539e-10
1/5	50	50	2.107126437539020742832494580965245958380649161072444055722999443563429809143873155275329238683903328e-11
1/5	50	55	2.512849608972298562672143802805116948681550796242001623629652576020023345992555901603414601885182516e-12
1/5	50	60	4.003456539077882025881476791942572765731562163136013678647694383865965627420987012260041278753359679e-13
1/5	50	65	3.016195341380300245624508884617567812199121280432567820759899633508825631172664367306083744381455587e-14
1/5	50	70	4.803686177896776081621147782352101466700024446968788760814363245953713594346760039893387554943539416e-15
1/5	50	75	4.139077157443252784873272252405063648590732438033692630367682837235739224982360291151074205572378705e-16
1/5	50	80	4.026784405986354108002223221515261618568966091739796194455927034285929678266138783471695313275950056e-17
1/5	50	85	4.96282805249432955628038084586246389135269618762104913351863549372785337148367566184123313306559661e-18
1/5	50	90	2.507439550439006190648973838073895783474465668425009893636653115925502223296474378586011945372581568e-19
1/5	50	95	3.295400253838571620809742060595274987152203575108940150996319464660097023634761916639314043360655335e-20
1/5	50	100	1.249356287314228349516636970056569508843974251533010647998221874191561013172467616142354268138365258e-21
1/5	50	105	1.361831874242190871100589435740663605541181441352345081068638727049315425061910301429191165951160044e-22
1/5	50	110	5.416231622431232927022983118828812960785067298504602363726432403512831917000193834713013209728679146e-24
1/5	50	115	3.85224490981400917145105102863868826376183920664916935459451478978111244487490564107964687465367437e-25
1/5	50	120	1.956293481148543544198399584038247744597636413980750857811615589987766072921469131677774725455601147e-26
1/5	50	125	7.745740712472328307488868226221777247599146282179562259542661056657877978468887650154465742053463234e-28
1/5	50	130	4.783736474356469144194699627199046182246668112977673818026762529729865901625521080778974397508213131e-29
1/5	50	135	1.119227779769475141713645908848250285033285268355355004817767583690650309933645296654149612246173245e-30
1/5	50	140	7.4912435859345446335241186144613301437928565937018729049068239087022275816216825335578479555115231e-32
1/5	50	145	1.159175927398291895761268664646889046331896786992041047453443751653853296480755299642254262679405091e-33
1/5	50	150	7.748132918368957988361633805191169382669245494943321447553769234621806532213020464037396859948398806e-35
1/5	50	155	8.525960813394127031593704719129543207952600641726419279718885025199181167207242014114148917571460447e-37
1/5	50	160	5.372618241639558844400621339898154000128344618690073759551480242944876997366913337941305598401876046e-38
1/5	50	165	4.40258155693349342793771247550074638823056046752624520180123112845316557787222826047554083535842738e-40
1/5	50	170	2.473150755922452625545555759664428454195750324892290301951276102167169920351968659609994106629539459e-41
1/5	50	175	1.577198441724846267870046017935569429223865869934942425698785460865657783017460274878330503565901196e-43
1/5	50	180	7.275439750011676925281165436984698349587679478016772003253082972873406078487646711847715307889632137e-45
1/5	50	185	3.867117982991700994966444748403369214433090404431449437866396429195132637393968336956710047775835807e-47
1/5	50	190	1.261818686918231038725988505451138066443295988135959214654886047770081843596776425388254176102938048e-48
1/5	50	195	6.363877269134537770774965263410422911733775405927773585141154632093409607098283710051801181301733326e-51
1/5	50	200	1.114864213487017144641102725072236935370396657159393135485698280536222543159744309416918346129639911e-52
1/5	50	210	3.884210607232200129313627909059760512954769274754442853258865947151685019206442319355607357077247448e-57
1/5	50	220	5.47648526476957514623862886246347136341441806326536166255438100483092962413233844716139877089741528e-62
1/5	50	230	6.516658968325531775289759001159149448935651884714852809125226936693889522771632374737059026764058898e-67
1/5	50	240	4.514856335152178343576981069315519000319078723887651860992670144910651729562555994584234351486870783e-72
1/5	50	250	9.69818715092421169998260511189819080777732952758948000790480342631743138420999207303645997065483015e-78
1/5	50	260	0
1/5	50	270	0
1/5	50	280	0
1/5	50	290	0
1/5	50	300	0
1/10	100	2	0.156587000710605032620188806405688750845143632199989568464388604687831246710596288724717998295819005
1/10	100	4	0.05420306454993654261827310583942036617031625358170087934634308657730261986934641007307932912126814562
1/10	100	6	0.02765986156094812638048453536894700338235002455764956113301132334824539620845033918495197328825548735
1/10	100	8	0.01632803041022664721388586332520035197516107063449205852473322688916281790616666052135763587184844957
1/10	100	10	0.01014538472501375125864594574429753305108792511862162386703742844174644818499867754391178069111838223
1/10	100	12	0.006389626615172498857593121999933374803630120446212146207271119003448059093110135703388245747643335332
1/10	100	14	0.003970796807684408102266226612777994304793597919349242077930803059962120333938085167158746877590986497
1/10	100	16	0.002372138669728920841304446072401470216126541578650472375527953383413928012664050306259503597071742279
1/10	100	18	0.001350346341919668943144314549058767127867692025953503756974553730965506877000669749236162149149257982
1/10	100	20	0.0007592131198587905102400686089254897574693995531279158115386906118093876074312648383083949896303075052
1/10	100	22	0.0004467262495698310127155687886494615240914623432312038099771677068088121350210712374681079157912414127
1/10	100	24	0.0002793679114766971575552784512207328001370133434541120636895853319048089057974000754774180380536773433
1/10	100	26	0.0001826161451676945900298739278395280512395989483527646224295717420042282397189825283303822577321715352
1/10	100	28	0.0001222021985879223558466243527940422480952485420322082529805929592751835409587613435094321897922826463
1/10	100	30	0.00008217753811862958399279587459461871381618261124648773654576646412050666856975246722619234120620318214
1/10	100	32	0.00005461291482069976018986693570972894438096419083625028630354247307437467851527355524787994987446982839
1/10	100	34	0.0000352887259606359505213734959402408303246639664231564737288505828386889767270796483439665096521520676
1/10	100	36	0.00002187930784177479228190558605164536781210345366889180743695841830918667539139099225178790366528018613
1/10	100	38	0.00001305545105904131533726821383616315065074766939852507542382761174083394813402688181165131359166988662
1/10	100	40	7.756050869129259471307926496863547036242468212956051495984080583703266805065332942172785229679451068e-6
1/10	100	50	9.591847509554319497371005890669662276456698046926251752489059755030298213938871798555221322910048205e-7
1/10	100	60	1.016859635204692735873202183809800073149377693435409106313386599018197098388092998486555025748386008e-7
1/10	100	70	1.26464479266856409407508839978678095265148068256213169929609905457039108872346427072968563934735714e-8
1/10	100	80	1.491529165528813712059712119089661949418310711420327848382046253363842134789729223943433121088139969e-9
1/10	100	90	1.767097163927357225141477455939440571812860637044171854044888269614933936774724793414085392465980175e-10
1/10	100	100	2.297234935576050115296326508419283472329070491515511528407671137682101041335239612110792748523352883e-11
1/10	100	110	2.509772608677096199677800768371172326224670346176226814297753805290402698969579681140366604463652723e-12
1/10	100	120	3.449425112774694779458687039167403381914809080055595296598517056255794061951224943177111662990393941e-13
1/10	100	130	3.378813583585279771109783764371333000290648651343698132376990355689586241588375561139244027066775312e-14
1/10	100	140	4.558660942797840615698422912242329436627257885031009724587790432060673616728499546718849271185744342e-15
1/10	100	150	3.858164254009771786557976432300015744635701658706232187285658315029084497321574321238485252760643517e-16
1/10	100	160	4.760522451403003655265651821381798334014123751469350147510676964228376387810789412098998826343199949e-17
1/10	100	170	3.378116298765903811942949386147998228801100518956122670106166076061606519432448721822153042653796488e-18
1/10	100	180	3.648415230277652329510387930268722583096555694805331066025104891393449392541803252677936874946181392e-19
1/10	100	190	2.186450572438415560284705903585330764516916228462614355556154763978367274955510509106991689960568185e-20
1/10	100	200	1.968108732686233092337436697219214932273958021713706159240198596455527800803056964931949596864409925e-21
1/10	100	210	1.060657270244027091841844586810488214430444140064397130608317955011803268147334899222316663818742561e-22
1/10	100	220	7.097818561638298000014270002230627980820242937748751908858143392467819058764013862715093888573634139e-24
1/10	100	230	3.926556745883767562069017739955796387950585001128433220530682159051649798372487467686347919691583382e-25
1/10	100	240	1.686619495146764482978225547411535949070059506390299745195157274037483705159503642667304827225559946e-26
1/10	100	250	1.088541703014376540235122756353537525515538409673959539305381349352612264519491921786175504034508977e-27
1/10	100	260	3.196670646066168490913934876823217341149796622298616132587726188336412046744352225562529115200962182e-29
1/10	100	270	2.016080963779223880475829209648565885218799685950978093483790547434377599479574542355898949979191468e-30
1/10	100	280	5.47623706942809014662478591841666863980182331703653576776406582168070097398558913199027310241577955e-32
1/10	100	290	1.906201815771390800406935638905857716667705454321862731429417385694656009463665512653116457634457785e-33
1/10	100	300	7.657477679654569167912837132032404348748579648429742841638099181117081322595335477726901410027447784e-35
1/10	100	310	1.393016333330314168595694822248591771037495381368337084341652953816275360987084417178718590453342822e-36
1/10	100	320	6.366019519273735560157586925905914938877827964640798191459727744453188657759248422022850467950020924e-38
1/10	100	330	1.210061862114325296699722782024750431720243512641491510364593179045136240220050695896117435911334741e-39
1/10	100	340	2.026636696177945038809447559590592523790118717917360935658554244342201693961449219173494365268408307e-41
1/10	100	350	7.888107410306434563712290947961856032096349405289029739986929825942676750450984232040120777761962601e-43
1/10	100	360	9.265795002121622091007589812129467738925570389117127508799292854638387577909125147011403530475711002e-45
1/10	100	370	1.554706788357750899735221184272310027676201940308238591292185107956117906011636090723015801403553256e-46
1/10	100	380	4.239222883183912504885152635670985055822278940032901233935055112248687403781328335379826441690036766e-48
1/10	100	390	3.512069440232989920062584672487929211296836992806433772114329297635763805908641015063178791931795992e-50
1/10	100	400	5.184083565633032164791962827678696799357400841139605916767523611305767153820088286603773768939587154e-52
1/10	100	420	6.529455220896442654566930056566034965830158707031706336999292065892050163438976850095715528070093398e-56
1/10	100	440	1.277464314684892815328389057920309747062582251979540061468434667870750191238072894663218967109999775e-59
1/10	100	460	3.297581931520877216951335111050186667543541973022703862089241311543810533489222744560587212368989888e-64
1/10	100	480	2.682878996607859482464394610500436028746367110376710001862352187515211921406296376852486188693470501e-68
1/10	100	500	1.089877995587226119638757788243244366446873005147639129538487787029786603598780697181071269273169317e-72
1/10	100	520	1.107144015768553852249828150582999357423636534671517521886628943136261338753413584537082309772277537e-77
1/10	100	540	4.435004555403845344600658888814797092727502549712225623718523361348955205663480898796312889308373866e-82
1/10	100	560	9.612676502001124063534571839793382719133817626922452369411583776133498809819627300859921401503010529e-88
1/10	100	580	2.26183318276579363388057680400423026631802739216579307699956451748485369419061740512951472741370156e-92
1/10	100	600	1.441228030064672752073051786821824851405703846699986914693569653799891299727603954724809307803829543e-98
1/15	150	3	0.1395505143131175910447577170204558458588238848483434527783908010860714222629153947490850415176329357
1/15	150	6	0.05565676586846352832442999700892921543690947472440701130642132354542103787580930801815701767246979062
1/15	150	9	0.02981545219992284980388409187714290046875900578078689858092737044929980418571174607267896446130524785
1/15	150	12	0.01754241047902377444241884786992555881553066382483030545209702617471103124554108867384111824985342586
1/15	150	15	0.0106393310163513722693695551244568885475797379510081977446309018337688903555787319891945155813711748
1/15	150	18	0.006416415348164562825990721049689044516939517781214701005712049033633764055299785418178071716949993017
1/15	150	21	0.003751581783394389771571285206427634689751445809255754736885842590262309821074375569283420981988429638
1/15	150	24	0.00213304469005049589167129787209791797713129434784454950926607060312048510043278989950776912534634499
1/15	150	27	0.001228429401767855584898816743981753709971402539993564590882580444819420192064879663168520919493283471
1/15	150	30	0.0007426200116433633296868522685760992423667139005995368891633479985388217755025906661415557294906759971
1/15	150	33	0.0004707618619512863038139311874462312163777054595175945180737882050516625378677809512233480799152674372
1/15	150	36	0.0003072058704610929778359513053885782309975989553650215347582055001177873744764752578813016923413057519
1/15	150	39	0.0002022864527740354977512142593677939053855306800742470775326282032052236366746869246652225703440802595
1/15	150	42	0.0001320056550538821068836068373674553686638963272098638565550052271694700552639309401867097707891525963
1/15	150	45	0.00008404541447925934680933604553756479378742361574852630226672522526462826183556169309176785797416107952
1/15	150	48	0.00005176867411625433765747153486120625628481975663930976838346135829937025389071810960651022410007667592
1/15	150	51	0.0000311921729072310576955569363372010979175077680672067917513723370599889559004932986689267862762166004
1/15	150	54	0.00001898224489288750584493572349563001349730897496714709952338470899542361931477136234383383245907340122
1/15	150	57	0.00001195842965903878882896983401323378546784715037838596475173350249619387303613111765354476500076551748
1/15	150	60	7.802195201558981911088747550799056557840070070111432624124337713943248288445301455214437972299843025e-6
1/15	150	75	9.698472310193188695936680544358981501572081903577090322209713890314603065296480861900417669364925455e-7
1/15	150	90	1.017325545041643905344860201344185175625515987881814161504961615586233240249728471339459117093557931e-7
1/15	150	105	1.288232485532661256501923047199693199402038853131836942142486309226855624403422369938939198541078661e-8
1/15	150	120	1.44905044017322479536292871107702852188346762768049896992545734682998962623366498420839565861440347e-9
1/15	150	135	1.838569220727790910156000872610284457466969256030952140685764367247416433490791356881289184971554422e-10
1/15	150	150	2.146403976854660430962436833889633421396036370148925335292043080913568305009047605190204230770557845e-11
1/15	150	165	2.675847368017999035319644499014393525521029862859233033766290531730054292264975050141210918707224766e-12
1/15	150	180	3.132021740723488235917398492672694029110972734679953316735554840095076671945325683219058683826136685e-13
1/15	150	195	3.65060976212471974571980146555617639299119147353618690897200716325168478769240116789171490896377109e-14
1/15	150	210	4.116814216326793786718055328842845779597039896198354719152040139122338510197010436922850907739734083e-15
1/15	150	225	4.121025035204378885347968894395349844849975650763502014155649359657674899337748989777815164694656858e-16
1/15	150	240	4.383818299136195088811870230367159877992638734759429139101850343531454101775320847692954514454295003e-17
1/15	150	255	3.483069844923193679926882460734412450121044007386280016855516315182923474986288940736310685010029913e-18
1/15	150	270	3.475756808834282156109631586865909190861963859947595021898196327016950013550057738116060116820381054e-19
1/15	150	285	2.219520866057547916957921596567321628759906295147571657077798571139916615256310454146298120686869486e-20
1/15	150	300	1.875170658794585415697402569516307380100319941586200329017344877662039388894878276661075365062438448e-21
1/15	150	315	1.123894962420200148558529765165049531939021978309787202795750294476781626021348977646468775759271475e-22
1/15	150	330	6.345739832842575845747396582145516581552600111666985094723914562823636150496975303184400058316727224e-24
1/15	150	345	4.30216109329815192262981833597588613472848830782574694177634189222771547720767523794416777558818456e-25
1/15	150	360	1.761568658671792140582361538766815117669325589114935718726001799715033470804241073285701877816466593e-26
1/15	150	375	9.672313444095222869004264913217939322342671231875559103951180655801063135906339854255048968035888227e-28
1/15	150	390	4.461466589263350351735601495312605958553966677750849425338297927917454965172178002459528106075476514e-29
1/15	150	405	1.416929174188383140759921934870301254864814202277575781197603136825371835493483417761502227020262877e-30
1/15	150	420	6.773366483173919541263976223059764570587835510253116982804571610551371197156818847096881797774271732e-32
1/15	150	435	2.317128645328132603059446442711201501089294178092936001661530893335958147496209523884064691709760297e-33
1/15	150	450	5.676556383848147277096562765721945327423504778600199735395733070429445477798198102068239117115225078e-35
1/15	150	465	2.123718837937615292856020628913612108991973758766554334585034804318336407436000553997897876129960507e-36
1/15	150	480	6.191559473483859785188077072536464907572120475751520685646288966694741079689137065368569069486666228e-38
1/15	150	495	1.152552197008043272314309369182699561458992066532267996878594038734893304116965523169062899490545643e-39
1/15	150	510	2.813051300864935215638630900687220936135450573978222675203255602671213007321251929754912590035279817e-41
1/15	150	525	8.183677312869521700458916624268765573966346122475397944649701156577127023216793930039981701610811142e-43
1/15	150	540	1.269819332554386339100129443750954321085759056669363151619671725825323540522733204417389403002496335e-44
1/15	150	555	1.792883746361094911135510187831054639097766086410251797543558368339874834002911331821409352226455581e-46
1/15	150	570	4.180896777586384215191796320800896447125746093379058022404129996160962002171258871917133838338351068e-48
1/15	150	585	7.349240827377952874619895195626626825816672742365740611618820362099132095095922407525098140100029611e-50
1/15	150	600	7.6683284475626036367640222178333200734546099460695334123186398737017406456052942135969461787925723e-52
1/15	150	630	1.387515020197838818348625280407966156361186253091292053188563960066996275426915732630326909311704316e-55
1/15	150	660	1.419666568211593658616045500351582700017966413622969502692489913157483479535368647565390367755435057e-59
1/15	150	690	9.113642307344767009294379985337994605370220495669894147862981726433107988328820047092531216152673818e-64
1/15	150	720	8.043474836822609386216519341697128989677117208951791041417552349121488929236312709624287396877840368e-68
1/15	150	750	1.68913804988462342404977501727554879172185612352969901118585154639963382855246116109305172168409671e-72
1/15	150	780	9.500353842496156748819671745971369947054868580653439966816706493940937144555157913476792864672853854e-77
1/15	150	810	1.483340340959968278877493389740745256291317892291075473232291360384740278095108130774666516079639109e-81
1/15	150	840	1.122583174678430395585803140204198061887600112939987763928063449704408543650643239839214878235011554e-86
1/15	150	870	2.569462164250649916933503729380613679798772972433550629194063530665108289757321745716474478988305945e-91
1/15	150	900	1.4498686670884288733384508870021357453493897167292731684108962304869558098379486074805259260933401e-96
1/20	200	4	0.1346972159949861452126194646635027428280114788260130569423374125195229757848115054866160728355429811
1/20	200	8	0.05734245772560905020781667319642057702545436302329997568153705736954137056356030394153316721050535407
1/20	200	12	0.03098584635116172972991787839839037654211079084824762228022730578722189783105349190483307472247638828
1/20	200	16	0.01803524109716704923887085508435228237129311214127728290976058923728846741749590825773121734957488594
1/20	200	20	0.0106940644381894519578218468306890688425787191165628624806727153353731470197006403264447136609300226
1/20	200	24	0.006240872371152715146999501694148481811272097240678055641036541953275699750003498043518849566546001412
1/20	200	28	0.003561456303181280651367270804735122713299814577570353969262515140535163585881723537583149174457340806
1/20	200	32	0.002047646335151270580631280356201596852696153481559243421476551761332149880676473808434078861601968992
1/20	200	36	0.001227211224541011280441042707829349327951222535096175235941493342767328672458903002107566205106829187
1/20	200	40	0.0007690592365461187862724057151926570825340697115197420731849750191441947037450614182379484948040246529
1/20	200	44	0.0004955244522879947440660846914687118246161347472817209563174385718448877424363960490431773347956214063
1/20	200	48	0.0003217708497230036495074511807252113361211068318667081012798616325503324521571031560240870240505210098
1/20	200	52	0.0002068284360720182948595600952545920071221331626268341661642987116034253507566083866731838961210356078
1/20	200	56	0.0001298213470378498963378552860533341630609945833436814583513458440169763070575264550327623671070538587
1/20	200	60	0.00007941041054343979576791428649387718137332362560716766560956777672323571256687607737321289961354512845
1/20	200	64	0.00004821865610471791038083612314038063315925930596039131340325111043565457002668648195884727368451691246
1/20	200	68	0.00002988104846692951084786584175863646141902350551910426880249896244180670375929951810866984264211889692
1/20	200	72	0.00001912286382896904324769658949853569333435034774573934509951920748509804520885484667873015843552683115
1/20	200	76	0.00001255584191033818672202625871366247945153653005061136476601132613388727651100271847285484716361111706
1/20	200	80	8.343003152042209249412488696045545330915555282985945708753890884170379743794832129114704904305965821e-6
1/20	200	100	8.879487663696031762523668348488436069470775708948191980956086284101937333501634673241500341278339747e-7
1/20	200	120	1.1004407737129510150849717637360305157277887306420923653277794910462184820119367164234956703624663e-7
1/20	200	140	1.177849593038464703727921610442387502629826578209550822209999898539588732672055817242882820635939819e-8
1/20	200	160	1.563465304222493336367770749140818188319706002055139068000832248885976903992514546031858261428740218e-9
1/20	200	180	1.705816653028969937016112684494057006792809771268524577561672569077362451073516290620044136356279606e-10
1/20	200	200	2.282521448483942810602728187869798654733079543476804930011896890049751402991863906662897902361107809e-11
1/20	200	220	2.544252535383512463592399948195613345298033339332016096133527902134213726813366715788711001340165686e-12
1/20	200	240	3.234350004502005532581841693111676331124105944277266437491490069313508599685332798071327105364845298e-13
1/20	200	260	3.616420116238374169455109038606451490745612065651806344883449039056076861612521068784664129198071974e-14
1/20	200	280	4.015371025682910569484016963573542639860894156062278895779979859219569852301317248602464540725151469e-15
1/20	200	300	4.394528974291376693784255230455998658676990560207671632186498685372398768070252041343444792635489411e-16
1/20	200	320	3.927358220017493333628590502828482135927090883383178129430220625930526309250587223738949269124185929e-17
1/20	200	340	4.048000762555917134516277854125850399281906775682239255549937203183346928177574005296574419274618059e-18
1/20	200	360	2.99985053643970422991440263287727983530843840205053376013721732533527266828768013296216987680839322e-19
1/20	200	380	2.470280425302414768698924269457374703085513296204771307626748358576199793853494784064183560496491035e-20
1/20	200	400	1.810289438818389561505853339198576890200432121212798256565941833184463271052785006244130196474772672e-21
1/20	200	420	1.038771993281026685943084986353055844655235775222529094661915381668758284111447148365365836442653799e-22
1/20	200	440	7.337595938908506046735005617225081888615163414467912184156411377324497521497905626738910373542407997e-24
1/20	200	460	3.917873090789307831057048863441612504852860500673413716415962476819087471702630312388465440005743714e-25
1/20	200	480	1.779488318751789292018227943976399884153732826204149740666083613239607523706738084824129951393329212e-26
1/20	200	500	1.013257581002289244129974497546865699610302221653425103017837683406949209747034021874806684255252475e-27
1/20	200	520	4.325249513600549545694714510826825040003816367053385131258442273035353524727839010014147087749280546e-29
1/20	200	540	1.490570088632441044344421017159245061093503525331950166604046140951311538990764127891379101213926018e-30
1/20	200	560	6.35118785539363549844242158948116186072482090261147654653196224235235431789503732715084305865152614e-32
1/20	200	580	2.436167181853697937178506263113099007324486517992725677770999161237307626994190297117949136508999223e-33
1/20	200	600	6.564112482158477215514251918276072216277337442661391218587705013691531742160625698109302934931774148e-35
1/20	200	620	1.779350582292628515990408270168482646163625364036480884933457537448005193975347212268011052165270744e-36
1/20	200	640	6.075194877881090323959994073735986912977950327369911652917690188760964605564814825273910562647188552e-38
1/20	200	660	1.569079512319497802480509612236731825418097215026836183072774716479860224837618807124348957916281593e-39
1/20	200	680	3.020909582629326715510840061188962152386931025108809429905198642446124993386439390570868730112585546e-41
1/20	200	700	5.808050085734771722023905516826073512955589200882817409746383485294577877231130535657458685684331023e-43
1/20	200	720	1.409475214707909759442402102373088312169273357903983647989222437852147256249643705789328930775828248e-44
1/20	200	740	2.960247515890484653311633554947081480085247297784557438730739185515871433749796223086307757907480435e-46
1/20	200	760	4.378359723025617348430121624577457485857311059963607668164044811657951630942437793889900925677119707e-48
1/20	200	780	5.585207065832264663986177733308089460591154196568057608216423787382873260204491673378755655452097261e-50
1/20	200	800	7.527193139919063350819695630242589464680922967763564385183970395552346446673054744760233231196917283e-52
1/20	200	840	1.819837585389480742489545560236689239414627348003645579385585025629965393008768742374820858897560121e-55
1/20	200	880	1.638499264748994503401184487101283610556939804578882933817688864546191035640190302232673350879730493e-59
1/20	200	920	1.090810628432983909181075301866767575339644748652768811607293127626285879002965264492630301961191409e-63
1/20	200	960	1.023397013474078796985449584367573282317852185451224881757459298485953080953327189312348677730053306e-67
1/20	200	1000	4.363686185898434558893564064821722869743646337301189477455263457698080198174851991150170688086794075e-72
1/20	200	1040	9.701899163126492626669798892856188869772102599068723520347537466744080316879020198375491925756989086e-77
1/20	200	1080	1.716417657183272757471029675390215795958801158615692168631069311183553986401235310563152090426176384e-81
1/20	200	1120	3.404005179387367075906302026191348708181174060870378850117476898916542401954178779633109126131962734e-86
1/20	200	1160	5.663770699183198310148349807739384135806067425975275587673629756714342049924153093999742777253860201e-91
1/20	200	1200	4.69017324861652892967081763892630648337005334825472480707913432913091044990713668252499174249852206e-96
2/5	50	1	0.1124272745928456321825998113514788079431389619626185271279380971850939501613842918900452620300297456
2/5	50	2	0.01417574582114109913959524456573401462501169168209122892183666014137567316616774526246370496274665412
2/5	50	3	0.003458807944166062745401105744018986341127666282089237787564711566051659919708908670306615039989653596
2/5	50	4	0.001584195041993637289337376529444555388914490966071089659156579694839728480393574275172467918041642662
2/5	50	5	0.0008072693577690467231053997449065407161327058294791960088201733574091235704564445107850759424586692273
2/5	50	6	0.0004108513191719195938479519404946537675546681169567814213841092173390956207882459221786728071148831063
2/5	50	7	0.000192628271413333552570102140385181235343753198962427429343272951600745259893574375357134659993496619
2/5	50	8	0.00006980900229572193477836360640977897756766043857547200493844092460573084794514392171224201712115939738
2/5	50	9	0.00001624482545980831677183944089488125928198142088072483677492229735888395915473835647645951799079809552
2/5	50	10	5.452076608462483206565234468878293099572389931520091252604582319797349119421631027930038942694309966e-6
2/5	50	15	1.684141645656327350765272761514445126914347110513844592884347588884424339248531469129698925471280854e-7
2/5	50	20	1.597113524774556445069676932501540361641952725731620476926839455852810385968581347966990439129904164e-9
2/5	50	25	1.673280135247086344112096131630504020254759669067162937386941130794445210689714844947738094397359396e-11
2/5	50	30	5.782143718181646547179416958747423326734569423522456916013389359903104753987810306714096965058777397e-13
2/5	50	35	5.201787829145030997242466143969195093268288782818201483157936189321676576647905413905667893035259545e-15
2/5	50	40	9.938029386975215255661965495876969055485432137825645506443735509386649044513052706575555068483456086e-17
2/5	50	45	2.237822767444694946242834981558227047097224140747309775190375376602222215409979658074961064276867944e-18
2/5	50	50	2.056737363495598817152764186083335114942305722258410703352810309843705828905121486052308887226656523e-20
2/5	50	55	7.401877312239931045094267098086837860303421167218513209479564109749006850731002560430936532550171144e-22
2/5	50	60	8.715321256779938829126013493906217016745395464478577905062004203138955227276581505569573206771542021e-24
2/5	50	65	1.043162449807664971170140860857523635084340516851596121863125184783003752742606953114345717317472239e-25
2/5	50	70	3.552862478503124637197121853491955592064118581742281264856029332312556934015098086612551349978254431e-27
2/5	50	75	2.831152453366130536312895659659564900921027764837949347293075958669783640132253908379701745123430069e-29
2/5	50	80	4.67138278770075408077621713763438144350126793760956672262150703349461671750543041082752923692847559e-31
2/5	50	85	7.32880940511049862933733073315432214677422085698493419837472270527487048748431099074432582498979129e-33
2/5	50	90	3.313283894839011602869101288548548602228102187255484768856740038526050270270449809749360071765297289e-35
2/5	50	95	4.531894488675365682065055306307937333638833570242475622445853252879184216550802276915640509045915755e-37
2/5	50	100	3.774098665848112119618091673699167523428736598812825285668916582253662721166970233144072830408260141e-39
2/5	50	105	9.076832735679118434555766948028712106674164072339271712698950973317418769167509069609290538021020189e-42
2/5	50	110	4.995522415343393964052887997800872837192941187119709379533586883953777162066569314498164775320849316e-44
2/5	50	115	4.403620149494365724448915741594033179920088868925010393821630106230802126573233671621831669891901362e-46
2/5	50	120	5.815897930710584539188933377222038864524240867558935505588605839550361026773021962127734984139403857e-49
2/5	50	125	7.10920291005506121141349674148554850468881079581440251988424616205226186966618125480719381902132384e-52
2/5	50	130	8.136024678859081425035355689087118985872783210226261064091956921114897949881731596085320577739133529e-54
2/5	50	135	7.962549161756044749256546994668384527042046600399352781787845377499845551999663539244925701656900998e-57
2/5	50	140	3.217994498945420517750834622259731618281378801273659391119618220590590863676103916271592137469410393e-60
2/5	50	145	2.799005095289407491943120519459871299832401206553760080967805355419634982060278222178007303979556713e-63
2/5	50	150	1.360050052338572739332753739747649615413700293540683203326987044298041828461203042855289449964296241e-65
1/5	100	1	0.2141531541667174080828978528605738306756283723456938277512319680951418989519511847736141530943846379
1/5	100	2	0.06730440134537487734734677233628178407066680600478628769301802762915563231733919242654711385693170756
1/5	100	3	0.02497168654343380213725226156824127824245119749489914776554213471529812282920849776541711651746718304
1/5	100	4	0.01317037111558416870859545065012809034869132434177857421624499882624807648206368287515996083249088235
1/5	100	5	0.008121674227232457572672734263541628481400420998133979302675605611010979659483447954825327589435906955
1/5	100	6	0.005319470761896639852248634121489076043774566388904006186804524555725864051648556325225229951417409474
1/5	100	7	0.003563886790341025966922056702614889077140290556447074775260034465350048695489814340422479522845734391
1/5	100	8	0.00239208059868468019195358576345699409786583639234458069892797733655700090204348291935696597094424743
1/5	100	9	0.001584811175051667043447390625213892504928498191114917455545843860420900517107238407523497395387278181
1/5	100	10	0.001014697974891607211497895854026694213033537823535464409495454517063915588937482943575060136435460972
1/5	100	11	0.00061094045595384122112946920924029442571527438023059765825996840959043022007459847948235382820443028
1/5	100	12	0.000338955044058458651142527015437714686901582905935933020441305064152993139442811878102635463437040485
1/5	100	13	0.0001801226597484033483019676577910247478647836171018514888600173068301558377498900908329087081327499702
1/5	100	14	0.0001013209339833999281861301154375151154427194381836026967885145575863941154175072013151544628943957501
1/5	100	15	0.00006241828681530155776366151886751004755622596565290147281137533981739248489321156960288571387854852709
1/5	100	16	0.00004106653083124266208731930024430450527224272330903395359568554513005402605687218662020702903479919997
1/5	100	17	0.00002807944825381658175543780835701509296338975155838395285416750754116284541896488390470424733728853605
1/5	100	18	0.00001958342383804401701095807279136778393076097408116044267946217811251433484782368817399845355794530448
1/5	100	19	0.00001373506743397993997724572966509167003505937153200548877674733249916540112963545693653506305289450914
1/5	100	20	9.56252352937354464032972586957216914127322163589747841928486555206070935895700180584373590841686766e-6
1/5	100	25	8.56018318508629099981394633374285597348042212175405803704490129479549401821799362150501571201610005e-7
1/5	100	30	1.014333299750519236001669674728217938315952589809570789119471756247787574618256431210051000226345769e-7
1/5	100	35	1.535182620534957868107274127215624666143164282144089677030504591233440821336972469094068132278478952e-8
1/5	100	40	1.232883411615472294735237509721491409071943176673620655550538692014282464981184514073787957412020987e-9
1/5	100	45	2.118147528646537402207063755783261676581420789679235952740877275586064841827794220744780114412899081e-10
1/5	100	50	2.153734811757859762806539417768716592840150529315366905202719180387324257059097002897102275519300343e-11
1/5	100	55	2.602285517692436595341961632035351507502790496794439394502725578687413553123169159638689546000764704e-12
1/5	100	60	4.330962987320783882060578508093663505212234843138208367635386936736400148130208265364270101300082906e-13
1/5	100	65	3.61134607513781126029775948575003584835923010555188164426049195549371278106463651042365098267562672e-14
1/5	100	70	6.12391549920230714895000823724131169225597683234862528036489015304583843450531935995494383328925975e-15
1/5	100	75	7.514785000226889663778259270059148216846710486629160389168218703624778754990123820192074651825109519e-16
1/5	100	80	7.931080401983095475557541582542990052701199499525639165662219504988425958693998589640148097286283055e-17
1/5	100	85	1.421300576405501434655926858522268425723832459026234777218792825021515187727690518340993530912272347e-17
1/5	100	90	1.26761911829498195976061659050707450336107019009023401962688072696417974327498826913676876836733145e-18
1/5	100	95	1.948044185945324782344894398809072418869691373544400316385775118302564482266664493026663435902809421e-19
1/5	100	100	2.928902703702342885787393037129067882601344056493031645421553056837964899189418922274306298715796046e-20
1/5	100	105	2.673320395919680592327528830778760543239447131761114711422922255881268596702890322854746855066138378e-21
1/5	100	110	4.854947219104851428235688127572341479526273886411007063397986902721398502853302302932826079264112388e-22
1/5	100	115	5.146650830083245579531628426796057027906521446576631903412461244062800772247859286964689121128709105e-23
1/5	100	120	6.500399735955743599687463900690130072054770595636987241631426470991940184994817712295340811891445613e-24
1/5	100	125	1.122916895516458714395294320067513243889692795402545907697435691654992295615110107805418640183182959e-24
1/5	100	130	9.623568843543125515330430921900486000488919631728808490202473582629724750454332423530693159409676911e-26
1/5	100	135	1.608450929284282520950758678855613648387204135364253369956913459253334522718157726997432590757015585e-26
1/5	100	140	2.056653467889770886417274429696653288605672436967470359443643594769312470632531926785418857608288207e-27
1/5	100	145	1.986203167363432707072046569714416373925545685253935865745312795917705666982331091493841670035654937e-28
1/5	100	150	3.431446387704650315209058275946744274537106741329369166094525756210332186103901836667652870664569083e-29
1/5	100	155	2.6913567832530991596028015629446977134792904860505757747791462336139696570940015430370381137022262e-30
1/5	100	160	3.738958559514863016451430086289286376611778498064516708453744891005336550342274828724109176098432062e-31
1/5	100	165	4.56846631733643222338612332776758003723953128272254354196700550037415956250921028610101558323211887e-32
1/5	100	170	3.362621775316592514829880817864618769346826663397310413694692042658970306945668905301976006629464854e-33
1/5	100	175	5.163994782546114427751446797104950007251046858158145032724350580122107368457049554582559703605809781e-34
1/5	100	180	3.018153496515108586161500639505811000007896666674193965564340804348903180941201789238106469688634072e-35
1/5	100	185	3.852475314862584127014047207475561554565469034755731862430465402040069801044566989695980665816575576e-36
1/5	100	190	3.268821822036751749719262816692063289768269412087308708359236964036299578035661750627949035919835439e-37
1/5	100	195	2.290394650743176103764398470646463454484287972233845068468268944156566592793680005736401309776395554e-38
1/5	100	200	2.830950887889151874029721866301378270271155293390852135380607393760462322496895405500691271090054134e-39
1/5	100	210	1.579708738924664459022408131222510785601818743980888974465635163674586185602916743988522053473141788e-41
1/5	100	220	6.612460094887522925543945447281100448884868675669801391755059553568906929713213547920802054512234683e-44
1/5	100	230	2.263750860740183940659440016842937525671555208731680163435763061738574721119685569794716145641443847e-46
1/5	100	240	6.641244019879834341525407416507559297782983431718223357316982842486392734290007615166730134025085686e-49
1/5	100	250	1.726291647494100630458031993847873334784983091776650270876688058662202594866740116410889320802625811e-51
1/5	100	260	4.104799546642305934326520451061224321035869820843975704355868349774468676652033813291587991692279092e-54
1/5	100	270	9.231993692434859141450456703277542417847311979502210856421345355767149618787473519581925835903774327e-57
1/5	100	280	1.981038049788745128039173246702145047861194881019610390621039162097175304801330279991492136471539451e-59
1/5	100	290	3.750013815712772223439853148847089786735987101132241966159824102827307301941025162364056087870417654e-62
1/5	100	300	5.650837984914855603008713154670186333785161611537404607064500331817218858591927378062707130109605979e-65
2/15	150	3	0.05562952912911358514526185564334333587928690565305469664946129494846608344097098739123945218585489951
2/15	150	6	0.01510815736629732661599355311898329123990397625044805233001145980594789430468570260238903224393434837
2/15	150	9	0.006103026849692753857681259845939313956229757248199024704272944734246077950359696014914108913955316232
2/15	150	12	0.002492497630411294426833523308456897317830636232335936772902282030376124914352328144172173781558556437
2/15	150	15	0.0008554006160825275012376830962133420926813851119584912638253233967833806296354147730569599406913272041
2/15	150	18	0.0002719026194789432290115729119606321627774757253653740917459797016171306701654692867754382742774515361
2/15	150	21	0.0001099299903761013486413350669454326795830002339056628769320051684803779701672159013825934087913778497
2/15	150	24	0.00005067458668195412786096106555122164812724633644990472250067376671932222021298888246509039868686979115
2/15	150	27	0.00002310888530028826829075047283931814137334683872292539014071530092999083477989504519623418685810523519
2/15	150	30	9.179381622619925965812406388314693225111736072207433947635594102115517915232242692509645445053286766e-6
2/15	150	45	1.222427454757281650967383009268512217617552520471680778592297609535717265938381207488577994800255832e-7
2/15	150	60	1.688487487187687156865068251648552188722546372099364380412099272125395958268823273902977047791722748e-9
2/15	150	75	2.334202272155558045188780771345243556671745346391695921508684456339580034438322817289849424273510892e-11
2/15	150	90	3.27478951592414835365359461066164723778698943868355566565870201308630852573930826130670637448522597e-13
2/15	150	105	4.830338061896505581844289925018169975844440486370069797523392683539812072142013197834822602748046963e-15
2/15	150	120	7.899513298950238992932631960544478988654446557077338231530444733222166764310360976429623491369837346e-17
2/15	150	135	1.470753649594967434879204446660132371563715323588372386546867679206620844978096087465701294388709934e-18
2/15	150	150	2.73904303824343869342828091125278268784302950135467386531610200732505968892824012540477019937723277e-20
2/15	150	165	4.548784235933001792724339627860895516908730517440542030878644503755388437387648081294416620185321278e-22
2/15	150	180	6.976112841384520724357233819356981539487519314290696343558574864506409084054829596598444101756091829e-24
2/15	150	195	1.042236411225473571961735527996493930685803710667731414073606044751443523135984764738813733240434508e-25
2/15	150	210	1.567453973190221016608868001427796161374628814422179450105139654706900251468313442085811663413468857e-27
2/15	150	225	2.393443440575969662110496077890481849035502797968040750734449624836920983417147887448978185327296039e-29
2/15	150	240	3.527188985010830351049294327825620073850231368413760376763037518348691978108962221161752104126437427e-31
2/15	150	255	4.413058134142261403215508270140437479556578674024488759057361293251503523658892459373305308336639851e-33
2/15	150	270	4.398879026015875362028802681046936886028413869566384711353198505121554664358668549500175705020629511e-35
2/15	150	285	3.559420343254661839202589374864126980487433541710124517140019947052714884969255076299435404893765132e-37
2/15	150	300	2.402689855297985478372141229494268049253001402558693357230418182686557799391981484465888822104089587e-39
2/15	150	315	1.376460565885924615398234042706152644428927794697661587700439255089798186542745285813512897166973801e-41
2/15	150	330	6.755208604834046845146316173181783997377917229012073378868982721263504826668960882130163053399483644e-44
2/15	150	345	2.853711495965483473386080896773759460297165704091309673838349916624513886220476752939948071234884427e-46
2/15	150	360	1.039785494876795270051449282643553267432371414404350898373507212468209466434278897309028490724589469e-48
2/15	150	375	3.265830631059823471719632528638947520034107474619518161371535248120597213682511863679506720006876876e-51
2/15	150	390	8.804201554974653843903954831704897209309316434198345487627186321477384071684646932714040504297850544e-54
2/15	150	405	2.014834979195117600981650562545039156765412749776250337248058312718006507340347865155532635110490702e-56
2/15	150	420	3.822461058377523533428331447650317212207745864336166661416044604426202196717662813944435981261552965e-59
2/15	150	435	5.738276763469261662554887908252551691070440158206525755536565728960851406256845022170154723482394145e-62
2/15	150	450	6.353199831267809195668208948059865032029596664891958239458552093918254633569037463035622752077506156e-65
1/10	200	2	0.1565870033723938495644144643525835619582566451501979656388693192518281321800780363581151193542742261
1/10	200	4	0.05420306677870878928327690318161170741078267131359666946205293362409111299831947880198358535166030276
1/10	200	6	0.02765986341759143953573108640064210844203620844884504445930303051958638167156573448068934508514579373
1/10	200	8	0.0163280319776377159903822663390473542035184802324165674175883934882727663265343058635328232025946695
1/10	200	10	0.01014538602450109962064533766220568244578276261206550304483978647373276371884203288137076736225786012
1/10	200	12	0.00638962774377955418044973537939741524559441433272512475654695146150808172621183011203172584462078166
1/10	200	14	0.003970797762909873537420834286807957719034840512289706531573119563678635151819525672238926537470402317
1/10	200	16	0.00237213949563239792251162677920424645728937353927780402555629815473968813992323379347319786757771671
1/10	200	18	0.001350347065912343735494389580137050490215856987126521214694615647956670423999747251483543703532633066
1/10	200	20	0.0007592137149049738294660278384184545771691342909032316367700077927217151631781092570645011372603366526
1/10	200	22	0.0004467267456707355296611312150911576691942087084595763413404378795231270741823879887736591823737004697
1/10	200	24	0.0002793683393560612661054778365323938201245938236008786179093975838448460322813298384529396167474763794
1/10	200	26	0.0001826165066656387863662531251845514126294396895017111420993948010820340905129800427834528637430605337
1/10	200	28	0.0001222024994885522287856427198847507897803532154190537280797399308814667269704765641356285664031497572
1/10	200	30	0.00008217779433855225722101866487028748965767864310365679748586984146043652357631066816474876956696724243
1/10	200	32	0.00005461313584936727529545690740002528543003949993990063947049338762634266342056508120629968599317355349
1/10	200	34	0.00003528892046202093739845596980096530019997024442903685276244566125596884611482155658414069873116563143
1/10	200	36	0.00002187948330562814573743789332947384446613138658347508330952452875154029392182735834024545479301263954
1/10	200	38	0.00001305560751731324060763850472314893570425064474138329341298189116806398561885847128906402459654599589
1/10	200	40	7.756183568325186343136332101013316674888648953232725328308453707440076137562016938848439787301450604e-6
1/10	200	50	9.592340002750373241685934862677542769834430935511377862345764986485994380880472445757267404776479427e-7
1/10	200	60	1.017116671222810472947011986637096109816174105679278456384729105295226372539638483727375727192823583e-7
1/10	200	70	1.26546838346621063948731224339671801127511115308633565894978665501254957895609581822401755216109041e-8
1/10	200	80	1.495440382384117605643820070945234422564950720374437320795009575882269295752005940410442232489129242e-9
1/10	200	90	1.777480717136804338869903890675963011890298696860142348368334672778996077676009306001091753887871073e-10
1/10	200	100	2.339457656790951802343118832986143506759240754321177811079763940199867872223063418079093058442827275e-11
1/10	200	110	2.602927348431292569983547852508739001436394863183038324115844084169400094251104382049955309706137836e-12
1/10	200	120	3.755784865846234861833946817382535213201452604318467296230506510245634528381158892151510906199202578e-13
1/10	200	130	3.95159175824466271529842759695969908286549880331939882036031007205573524783835577064612985489517981e-14
1/10	200	140	6.040733640706141206254237665943485717206011624882072564126315618706180455033134550790533638010325538e-15
1/10	200	150	6.233262673297444128650318690206863840327177854973197737119475525386067770900000653350451463973336435e-16
1/10	200	160	9.638202804510611288517423179724042463023063749849225022881049786402891538852801512640785417185283796e-17
1/10	200	170	1.027446045795531152201704000810029972312418702865432577637109940510223961416113031301450133903749271e-17
1/10	200	180	1.52611160832662979981616428245863738693498025787792156115686544632009025483020149774793563627506909e-18
1/10	200	190	1.772522289270030165484068700005799849990794249680984632140863206560390100444835981280037740252115951e-19
1/10	200	200	2.411415753139428969688684152848080905722210484679343520329305799013641226700679829884007667803806586e-20
1/10	200	210	3.152385333656631358799843623223771128631211266643287194939190203980996008824009144808362273524181679e-21
1/10	200	220	3.831127341470361234143406739646566990863464467983214426913425087470688336969317310766476300278187538e-22
1/10	200	230	5.587791545054719146588810645027325714740350180795733623317004135305457840073497160355712627590251572e-23
1/10	200	240	6.160001161613974038492820242477063546697802480860210462145531605333814868773279015428334380456600364e-24
1/10	200	250	9.567697878418170265755448871848655617716137503066067814535254479032762573416309639809541067698214022e-25
1/10	200	260	1.001295317523262180535784459032432453821777460329200934769399234468357701671465947710610686091625832e-25
1/10	200	270	1.551218895729482823936185926034060984266172679324026145121501426653688979213130862357642461369885001e-26
1/10	200	280	1.612428599804191081740738541680309367669087001619975269824737121124025483316161074221421399106928631e-27
1/10	200	290	2.328801724312371625005523356721972313595194853230417430239029594932555181629912344511814642673011663e-28
1/10	200	300	2.455474889598117993931382872356720376871798543113928346538809469570444778579872209307773340695185815e-29
1/10	200	310	3.1397246146795769429499760779635329067118756276512080414122187223121261164985631768094371228641376e-30
1/10	200	320	3.332029726354174041942071589263127834287687077008438849359085170727748064527881599404457647710306938e-31
1/10	200	330	3.696948105780998766032044441619442673366269534025687501386830225312892458880805404671402799216662789e-32
1/10	200	340	3.852981875393125728990155660152018734981719586732262084386888876908110399435809932927231658511668196e-33
1/10	200	350	3.748010524775144789978311301639791277658889091243360754525830840600324798033784699419713501111141729e-34
1/10	200	360	3.726343160399174199592054498965629789736460916013847220104794855468784222822162730815174145656828718e-35
1/10	200	370	3.264507883424388559376211462638954558777331984448847985487772964602750797705203108338891011859446121e-36
1/10	200	380	3.002048581797670833326492103186052134641271875022946167495940722751321540964733863267193891207944415e-37
1/10	200	390	2.449979711011446319037779152553522441523586343547935533701979078973713953226154684570846612415161452e-38
1/10	200	400	2.010593851844848057877677658205938282319231938292640267584281014126988237782306131611815299048273302e-39
1/10	200	420	1.117160549150324824476636468221531984893270072619074045524397237257973513018188923780510985905435795e-41
1/10	200	440	5.188974712784961178557275390985480154165571977132098904240221886158074682217240540877280524449696262e-44
1/10	200	460	2.073395117199052875651807217317437373232899193774818616755777025812401056187605262088986161068622585e-46
1/10	200	480	7.405236666419657011680639981712404294533269923890060497513043597315329711311608465439592454852613444e-49
1/10	200	500	2.412493870534155018046109078901263240771587791458355604832332206402190685269585767115122435344781767e-51
1/10	200	520	7.113530398816626326117899955808352193848768116686139850029984636746966793383522511384694940557632752e-54
1/10	200	540	1.829779439412257499995726650048937584617999379978634263596694521284136162346689095138736741867271377e-56
1/10	200	560	3.774616630902563926415913588180805341681357363548080802678407599248718405015292399606561346104243933e-59
1/10	200	580	5.271866578288874998010518016137883800968892717586724870278049091810795983493367570210799511018928665e-62
1/10	200	600	5.242002751258556113927632982794093789678319934157637858043744156834045338923867238479623096357602702e-65

==> anc/figure3cvalues.txt <==
d	rtildeNslash(md=10^{-10})	rtildeNslash(md=40^{-1})	rtildeNslash(md=10^{-1})	rtildeNslash(md=1)	rtildeNslash(md=10)	rtildeNslash(md=20)
1	1	1	1	1	1	1
2	2	2	2	2	2	2
3	9	9	9	7	4	4
4	13	13	13	9	5	4
5	26	26	26	17	8	7
6	32	32	31	20	9	8
7	52	52	49	31	13	11
8	61	60	57	35	14	11
9	87	86	81	47	18	15
10	98	97	90	52	20	15
11	131	129	119	66	25	19
12	144	142	131	72	26	20
13	184	180	164	88	32	24
14	199	196	177	94	33	25
15	245	240	215	111	39	29
16	264	258	230	119	41	31
17	316	308	271	137	48	35
18	337	328	288	145	50	37
19	395	384	334	165	57	41
20	419	406	352	174	59	43
21	484	468	402	195	66	48
22	510	492	422	204	69	50
23	581	559	475	226	76	55
24	610	586	496	236	79	57
25	688	659	552	260	87	62
26	719	688	576	270	90	64
27	803	766	635	294	98	70
28	836	797	660	305	102	72
29	928	880	723	331	110	78
30	963	913	749	342	114	80
31	1061	1002	814	369	122	86
32	1099	1037	842	381	126	89
33	1203	1131	911	408	135	95
34	1244	1168	939	421	139	97
35	1354	1267	1011	449	148	104
36	1397	1306	1041	462	152	107
37	1514	1410	1116	491	162	113
38	1560	1451	1147	505	166	116
39	1683	1560	1225	535	176	123
40	1732	1603	1257	549	180	126
41	1861	1716	1337	580	190	133
42	1912	1761	1371	594	194	136
43	2048	1880	1454	626	205	143
44	2102	1927	1489	641	209	146
45	2244	2050	1574	674	220	154
46	2300	2099	1610	689	225	157
47	2449	2226	1699	722	236	164
48	2508	2277	1736	738	241	167
49	2663	2409	1826	772	252	175
50	2724	2462	1865	788	257	179
51	2886	2598	1958	824	268	187
52	2949	2653	1997	840	273	190
53	3118	2794	2092	876	285	198
54	3183	2850	2133	892	290	202
55	3359	2995	2231	929	302	210
56	3427	3053	2272	946	307	213
57	3608	3203	2372	984	319	222
58	3679	3263	2415	1001	325	226
59	3867	3417	2517	1040	337	234
60	3940	3478	2561	1057	343	238
61	4134	3636	2666	1096	355	247
62	4210	3700	2710	1114	361	251
63	4411	3862	2817	1154	374	260
64	4489	3927	2863	1173	380	263
65	4696	4093	2972	1213	393	273
66	4777	4160	3018	1232	399	277
67	4991	4330	3129	1273	412	286
68	5074	4399	3177	1292	418	290
69	5294	4573	3290	1334	431	299
70	5380	4643	3339	1353	438	303
71	5607	4821	3454	1396	451	313
72	5695	4893	3504	1416	457	317
73	5928	5075	3621	1459	471	327
74	6018	5149	3672	1479	478	331
75	6258	5334	3791	1523	492	341
76	6351	5410	3843	1543	498	345
77	6597	5599	3964	1588	513	356
78	6693	5676	4017	1608	519	360
79	6945	5869	4140	1653	534	370
80	7044	5948	4193	1674	540	374
81	7303	6145	4318	1720	555	385
82	7403	6225	4373	1741	562	389
83	7669	6425	4500	1788	577	400
84	7772	6507	4555	1809	583	404
85	8044	6711	4684	1856	599	415
86	8149	6794	4740	1878	605	420
87	8428	7002	4871	1926	621	430
88	8536	7087	4928	1948	628	435
89	8820	7298	5061	1996	643	446
90	8931	7385	5119	2019	650	451
91	9222	7600	5253	2068	666	462
92	9335	7687	5312	2090	673	467
93	9633	7906	5449	2140	689	478
94	9749	7995	5508	2163	696	483
95	10053	8217	5646	2213	712	494
96	10171	8308	5707	2236	720	499
97	10482	8533	5847	2287	736	510
98	10602	8626	5908	2310	743	515
99	10919	8854	6050	2361	760	527
100	11042	8948	6112	2385	767	532
101	11366	9180	6255	2437	784	544
102	11491	9275	6318	2461	792	549
103	11822	9511	6463	2513	808	561
104	11950	9608	6527	2538	816	566
105	12286	9846	6674	2591	833	578
106	12417	9944	6739	2615	841	583
107	12760	10187	6887	2669	858	595
108	12893	10286	6953	2694	866	600
109	13242	10531	7103	2748	883	612
110	13378	10632	7169	2773	891	618
111	13733	10881	7321	2827	909	630
112	13871	10983	7388	2853	917	636
113	14234	11235	7542	2908	934	648
114	14374	11339	7609	2934	942	653
115	14743	11594	7764	2989	960	666
116	14886	11699	7833	3015	969	672
117	15261	11957	7990	3071	987	684
118	15407	12063	8059	3097	995	690
119	15789	12325	8218	3154	1013	703
120	15936	12433	8288	3180	1021	708
121	16325	12697	8448	3237	1040	721
122	16475	12806	8519	3264	1048	727
123	16870	13074	8680	3322	1067	740
124	17023	13184	8752	3349	1075	746
125	17424	13455	8915	3407	1094	759
126	17579	13567	8987	3434	1102	764
127	17987	13840	9152	3493	1121	778
128	18145	13953	9225	3520	1130	784
129	18559	14230	9391	3579	1149	797
130	18719	14345	9465	3607	1158	803
131	19140	14624	9633	3667	1177	816
132	19303	14740	9707	3695	1185	822
133	19730	15022	9877	3755	1205	836
134	19895	15140	9952	3783	1214	842
135	20328	15425	10123	3843	1233	855
136	20496	15544	10199	3872	1242	862
137	20936	15832	10371	3933	1262	875
138	21107	15952	10448	3962	1271	882
139	21553	16243	10622	4023	1290	895
140	21726	16364	10699	4052	1300	902
141	22179	16658	10874	4114	1319	916
142	22354	16781	10953	4143	1329	922
143	22813	17078	11129	4206	1349	936
144	22991	17202	11208	4235	1358	942
145	23457	17501	11386	4298	1378	956
146	23637	17627	11466	4328	1387	963
147	24109	17929	11646	4391	1408	977
148	24292	18055	11726	4421	1417	984
149	24771	18361	11907	4485	1438	998
150	24956	18488	11988	4515	1447	1004
151	25441	18797	12170	4579	1468	1019
152	25629	18926	12252	4610	1477	1025
153	26121	19236	12436	4674	1498	1040
154	26311	19367	12518	4705	1508	1047
155	26809	19680	12704	4770	1529	1061
156	27002	19812	12787	4801	1538	1068
157	27506	20128	12973	4867	1559	1083
158	27702	20261	13057	4898	1569	1089
159	28213	20580	13245	4964	1590	1104
160	28411	20714	13329	4995	1600	1111
161	28928	21036	13519	5061	1622	1126
162	29128	21171	13604	5093	1632	1133
163	29652	21495	13795	5160	1653	1148
164	29855	21631	13881	5192	1663	1155
165	30385	21959	14073	5259	1685	1170
166	30591	22096	14159	5291	1695	1177
167	31127	22426	14353	5359	1716	1192
168	31335	22565	14440	5391	1727	1199
169	31878	22897	14635	5459	1749	1214
170	32089	23037	14722	5491	1759	1221
171	32638	23372	14919	5560	1781	1237
172	32851	23513	15007	5593	1791	1244
173	33407	23851	15205	5662	1813	1259
174	33622	23993	15294	5695	1824	1266
175	34185	24334	15493	5764	1846	1282
176	34403	24477	15582	5797	1856	1289
177	34972	24820	15782	5867	1879	1305
178	35192	24965	15873	5900	1889	1312
179	35768	25310	16074	5971	1912	1328
180	35990	25456	16165	6004	1922	1335
181	36572	25804	16368	6075	1945	1351
182	36798	25951	16459	6109	1956	1358
183	37386	26302	16664	6180	1978	1374
184	37614	26450	16756	6214	1989	1382
185	38209	26803	16961	6285	2012	1398
186	38439	26952	17054	6319	2023	1405
187	39040	27308	17261	6391	2046	1421
188	39273	27459	17354	6426	2057	1429
189	39881	27817	17562	6498	2080	1445
190	40116	27968	17656	6533	2091	1453
191	40730	28329	17866	6605	2114	1469
192	40968	28482	17960	6640	2125	1476
193	41589	28845	18171	6713	2148	1493
194	41829	28999	18266	6748	2159	1501
195	42456	29364	18478	6822	2183	1517
196	42699	29519	18574	6857	2194	1525
197	43333	29887	18787	6931	2218	1541
198	43578	30044	18883	6966	2229	1549
199	44218	30414	19097	7041	2253	1566
200	44466	30571	19194	7076	2264	1573
